On the Exactness of Dantzig-Wolfe Relaxation for Rank Constrained Optimization Problems

In the rank-constrained optimization problem (RCOP), it minimizes a linear objective function over a prespecified closed rank-constrained domain set and $m$ generic two-sided linear matrix inequalities. Motivated by the Dantzig-Wolfe (DW) decomposition, a popular approach of solving many nonconvex optimization problems, we investigate the strength of DW relaxation (DWR) of the RCOP, which admits the same formulation as RCOP except replacing the domain set by its closed convex hull. Notably, our goal is to characterize conditions under which the DWR matches RCOP for any m two-sided linear matrix inequalities. From the primal perspective, we develop the first-known simultaneously necessary and sufficient conditions that achieve: (i) extreme point exactness -- all the extreme points of the DWR feasible set belong to that of the RCOP; (ii) convex hull exactness -- the DWR feasible set is identical to the closed convex hull of RCOP feasible set; and (iii) objective exactness -- the optimal values of the DWR and RCOP coincide. The proposed conditions unify, refine, and extend the existing exactness results in the quadratically constrained quadratic program (QCQP) and fair unsupervised learning. These conditions can be very useful to identify new results, including the extreme point exactness for a QCQP problem that admits an inhomogeneous objective function with two homogeneous two-sided quadratic constraints and the convex hull exactness for fair SVD.

==> plot.wl <==
(* ::Package:: *)

Plot[Evaluate[Table[BesselJ[n, x], {n, 4}]], {x, 0, 10}, 
 Filling -> Axis]



Plot3D[Sin[x + y^2], {x, -2, 2}, {y, -2, 2}, 
 RegionFunction -> (#1^2 + #2^2 < 4 &), Filling -> {1->{1/2}}, 
 FillingStyle -> Directive[Opacity[0.4], Red]]


Plot3D[Sqrt[x y], {x, 0, 2}, {y, 0, 2}, Filling -> Bottom, 
 FillingStyle -> Directive[Opacity[0.4], Red]]


Plot3D[{Sqrt[x y],-Sqrt[x y]}, {x, 0, 2}, {y, 0, 2}, Filling -> {1->{{2}, {Yellow}}}, 
 FillingStyle -> Directive[Opacity[0.4], Red]]


P1 = Plot3D[Sqrt[x y], {x, 0, 2}, {y, 0, 2}, Filling -> Bottom, 
 FillingStyle -> Directive[Opacity[0.4], Red]]
 


P2=Plot3D[-Sqrt[x y], {x, 0, 2}, {y, 0, 2},  
 FillingStyle -> Directive[Opacity[0.4], Red]]


Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 2}, {y, 0, 2}, ColorFunction->"RustTones", RegionFunction->Function[{x,y}, x+y<=1],
 Filling->{1->{0,Orange}, 2->{0,Orange}}, Boxed->False, Axes->False,Mesh-> None]
 


Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, ColorFunction->"RustTones", Filling->{2->{0,Red}}, RegionFunction->Function[{x,y}, x+y<=1],
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


Plot3D[{-Sqrt[x y]}, {x, 0, 1}, {y, 0, 1},  BoundaryStyle->None, Axes->True, AxesEdge->{None, None, {-1,0}}, Filling->-0.0001, Boxed->False,
ColorFunction->"RustTones",  Mesh-> None]


Plot3D[{-Sqrt[x y]}, {x, 0, 1}, {y, 0, 1},   BoundaryStyle->None,  Axes->True, AxesEdge->{None, None, {-2,0}}, 
AxesLabel->{None,None,  Subscript[X, 12]}, Boxed->False,   
ColorFunction->"RustTones",  Mesh-> None]


Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1},  RegionFunction->Function[{x,y,z}, x+ y <=1],  ColorFunction->"RustTones",  
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


Plot3D[-Sqrt[x y], {x, 0, 1}, {y, 0, 1}, ColorFunction->c, Filling->0,  FillingStyle -> Directive[Opacity[0.8], Red],
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1},  PlotStyle->{{"RustTones"},{Orange, Opacity[0.5]}}, 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 2}, {y, 0, 2},  RegionFunction->Function[{x,y,z}, x+ y <=1],
  Boxed->False, Axes->False,Mesh-> None,PlotLegends->{Subscript[X, 12]<=0}]


Plot3D[{Sqrt[x y], -Sqrt[x y], 0.7x-0.1y, -0.3x+0.7y}, {x, 0, 2}, {y, 0, 2}, PlotStyle->{{"RustTones", Opacity[0.5]},{Red}}, RegionFunction->Function[{x,y,z}, x+ y <=1],
Boxed->False, Axes->False,Mesh-> None]



(* ::InheritFromParent:: *)
(**)


Plot3D[{Sqrt[x y], -Sqrt[x y], 0.5-x, 0}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{{"RustTones", Opacity[0.5]},{Red},{"RustTones", Opacity[0.5]},{"RustTones", Opacity[0.5]}},
 Mesh-> None, BoundaryStyle->None, Axes->False, Boxed->False]


(* ::InheritFromParent:: *)
(**)


a = Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, ColorFunction->"RustTones", 
BoundaryStyle->None, Mesh-> None]


a1 = Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{{"RustTones"},{Red}}, Filling->{2->{0,Red}}, 
RegionFunction->Function[{x,y,z}, x >=0.5], 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


a1l = Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{{"RustTones"},{Red}}, 
RegionFunction->Function[{x,y,z}, x >=0.5], 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


a2l = Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, ColorFunction->"RustTones",  
RegionFunction->Function[{x,y,z}, x <=0.5], 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


a2 = Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1},  PlotStyle->{{"RustTones"},{Red}},  
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


a2f = Plot3D[{Sqrt[x y], -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{{"RustTones"},{Red}},  Filling->{2->{0,Red}}, FillingStyle->PatternFilling["Hexagon"], 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)



Plot3D[Sin[x + y^2], {x, -2, 2}, {y, -2, 2}, 
 RegionFunction -> (1 < #1^2 + #2^2 < 4 &),  Filling -> Bottom, FillingStyle-> Directive["Checkerboard"],
 Mesh -> None]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


b2= ParametricPlot3D[{0.5, y, z}, {y, -0.2,1.2},{z,-1.1,1.1}, PlotStyle->{{Green, Opacity[0.3]},{Green,Opacity[0.3]}}, 
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False, PlotLegends->{"\!\(\*SubscriptBox[\(X\), \(11\)]\)">=1}]


(* ::InheritFromParent:: *)
(**)


v2 =  Graphics3D[Arrow[{{0.5,1.1,-1.05},{1,1.1,-1.05}}]]


(* ::InheritFromParent:: *)
(**)


v1 =  Graphics3D[Arrow[{{1.2,0,0},{1.2,0,-0.5}}]]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


b1= ParametricPlot3D[{x, y, 0}, {x,-0.4,1.4},{y,-0.4,1.4}, PlotStyle->{{Blue,Opacity[0.3]},{Blue,Opacity[0.3]}}, 
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False,PlotLegends->{"\!\(\*SubscriptBox[\(X\), \(12\)]\)" <= 0}]



(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


b11= ParametricPlot3D[{x, y, 0}, {x,-0.3,1.3},{y,-0.3,1.3}, PlotStyle->{{Blue,Opacity[0]},{Blue,Opacity[0]}}, 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


b3= ParametricPlot3D[{0.5, y, 0}, {y,-0.3,1.3}, PlotStyle->{{Black}}, 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


b4= Graphics3D[{PointSize[0.025], Black, Point[{0.5,0,0}]}]


c = Plot3D[{Sqrt[x y],-Sqrt[x y]}, {x, 0, 1}, {y, 0.5, 1}, PlotStyle->{{"RustTones"},{Red}},  
RegionFunction->Function[{x,y,z}, x >=0.5], 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]



c1 = Plot3D[{Sqrt[x y],-Sqrt[x y]}, {x, 0.5, 1}, {y, 0, 1}, PlotStyle->{{"RustTones"},{Red}},  
RegionFunction->Function[{x,y,z}, y >=0.5], 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(* *)


(* ::InheritFromParent:: *)
(**)


Show[ b1, b2, b3, a2]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


Show[  b1, v1, a2]


(* ::InheritFromParent:: *)
(**)


Show[  b1, v1, a2f]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


Show[b1, b2, a1,a2l, v1, v2, b3]


(* ::InheritFromParent:: *)
(*Legended[Graphics3D[{{GraphicsComplex[CompressedData["*)
(*1:eJx12D9IlVEYgPFLTQoRDXcsioKotsaWm0nDpc3FyYwglzs0hxL9m6K2Fh2L*)
(*xvaG6oJkQxBhINISl2oQkjjFMXJLqofLed5zBLmcn6/n++7j8UM8dvX6zLV9*)
(*nU5nd+9z/97nk5MPDi4vfxzy2vn/cWQwudidXw9+du7Qu+P91eC3Lnw6/3bq*)
(*YfDXp75NbEy97Nm3D+w++9F9H3xx+uZgaW0z+L+PUfC/lz38Nfi9F7cf3T23*)
(*FfzNyurltdntxnwK/vTM4xsn+j8b++TgWxNfphcWfgVnTVd3ttPZTmc7ne10*)
(*ttPZTmc7ne10ttO5Pp+C07m+Tw5OZzud6efOdtZ2OtvpbKeznc52OtvpbKez*)
(*nc71+RSczvV9cnA62+lMJ3e28/121nY62+lsp7OdznY62+lsp3N9PgWnc32f*)
(*HJzOdjrTw53tdLazr521nc52OtvpbKeznc52OtfnU3A61/fJwelspzPv253t*)
(*dLbT2c717KztdLbT2U5nO53tdK7Pp+B0ru+Tg9PZTmfenzvb6Wyns53Odu7D*)
(*ztpOZzud7XS207k+n4LTub5PDk5ne/n3xyh0tpfP91HobC9/f0ahs728v1Ho*)
(*bKeznc52OtfnU3A61/fJwelsp3N5v+POdjrb6Wyns53OdjrbuW87azud7XSu*)
(*z6fgdK7vk4PT2U7n8uc/7myns53Odjrb6Wyns53Odt6PnbWdzvX5FJzO9X1y*)
(*cDrb6Vz+Po072+lsp7OdznY62+lsp7Odznbep511fT4Fp3N9nxyczvbyPKfG*)
(*eU6N85wa5zk1znNqnOfUOM+pcZ5T4zynxnlOjfPs+RS8PM/eJwcvz3MKncvn*)
(*/biznc52OtvpbKeznc52OtvpbKeznc71+RScdX2fHJzO9vK5kUNne/ncyKGz*)
(*vXxu5NDZXj43cuhsL58bOXS2l88Nz6fg5XPD++Tg5XMjh87l3yPjznY62+ls*)
(*p7OdznY62+lsp7OdznY61+dTcDrX98nBWduv9C9dnF3aGPLq/vbZDzPr3fmd*)
(*np197az5Pu9vZ93y1v37/5DM25lv9fF17zwfnP59f3PIK370+8rkq887PTtr*)
(*vu55O/fX2t/3z1zr/r0/863/3/q6zLXu39f9A2Sol48=*)
(*"], {{RGBColor[0, 0, 1], Opacity[0.3], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL*)
(*HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX*)
(*JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g*)
(*MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx*)
(*RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT*)
(*XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla*)
(*ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr*)
(*SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4*)
(*inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC*)
(*mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb*)
(*opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl*)
(*gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4*)
(*1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt*)
(*3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW*)
(*ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm*)
(*GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2*)
(*KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH*)
(*OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV*)
(*RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm*)
(*WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2*)
(*bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI*)
(*eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV*)
(*ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo*)
(*nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2*)
(*qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++*)
(*t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP*)
(*yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW*)
(*5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P*)
(*7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==*)
(*"]], "Charting`Private`Tag$51105#1"]], Lighting -> Automatic]}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJztyLENABAUQMEfJjGJHYwgUVtdq6MXG9xLXnOlzzZSROx7jl+rcs4555xz*)
(*zjnnnHPOOef89QMOQClu*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx12D1IlVEcgPFLRRgErS0RgQ2hU3eKzFsQNERFQjkIDYJ36EuoHNqipTYl*)
(*An1bgoJoKqghXLpRFhh3yY9Bg7J6KYx4/YjAlqy8PMV9/pwLDv54Off43D9H*)
(*PTt6+7v61pVKpZ9/vtaXeM1VxjbMPh/Jxmt7Jk/3Z9lSDW+pDewayUaDl0pX*)
(*nlxvv9hpX5neOHgrG63YO4bu/Miy8eBPZ+eOl8uTwU+dW7yfZTPBf63+fb0P*)
(*fmz8Wlu5/Cn47RtbuqvVz8EXeoavZtl88MrO7Q/q9W/BB4t7M6urC8EX19ZZ*)
(*Cj6yv2drufw9OJ33PX478LGtCJ3tdLbT2U5nO53tdLbT2U5nO53tdLbT2U5n*)
(*O53tdLbTueXZh803WudDZzud7XS209lOZzud7XS209lOZzud7XS209lOZzud*)
(*7XSerH+5e2BbHjrb6Wyns53Odjrb6Wyns53Odjrb6Wyns53Odjrb6Wync8fa*)
(*nL8Lne10ttPZTmc7ne10ttPZTmc7ne10ttPZTmc7ne10ttN5Yq3/VOhsp7Od*)
(*znY62+lsp7OdznY62+lsp7OdznY62+lsp7Odzm/WfCx0ttPZTmc7ne10ttPZ*)
(*Tmc7ne10ttPZTmc7ne10ttPZTufG90Md7myns53Odjrb6Wyns53Odjrb6Wyn*)
(*s53Odjrb6Wyns53O043+FXe209lOZzud7XS209lOZzud7XS209lOZzud7XS2*)
(*09lO56nGeRI62+lsp7OdznY62+lsp7OdznY62+lsp7OdznY62+lsp3Nn4/dj*)
(*6Gyns53Odjrb6Wyns53Odjrb6Wyns53Odjrb6Wyns715nvPEPOeJec4T85wn*)
(*5jlPzHOemOc8Mc95Yp7zxDzniXnOE/OcJ+Y5T8xznpjnPHTe1Pj/JXS209lO*)
(*Zzud7XS209lOZzud7XS209lOZzud7XS209nefG4UiXOjCJ3tzedGETrbm8+N*)
(*InS2N58bRehsbz43itDZ3nxuFKGzvfncKEJnu+7rQme77utCZ7vu60Jnu+7r*)
(*Qme77utCZ7vu60Jnu+7rQme77uv+eeuF12d2l1/Uzp5sP/GyezH8XW0/ePTy*)
(*kWp1uWJnfbvWD5+vXesHT+3f95B6Puwn1cfve2lv13Bf9VVt4ubh3ocr/3+u*)
(*84e+PqrXlyt2PV9JPB86pNb3/lk/tX+vr+fD5+X31X7C/nnf3429nkE=*)
(*"], {{RGBColor[0, 1, 0], Opacity[0.3], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL*)
(*HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX*)
(*JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g*)
(*MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx*)
(*RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT*)
(*XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla*)
(*ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr*)
(*SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4*)
(*inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC*)
(*mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb*)
(*opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl*)
(*gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4*)
(*1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt*)
(*3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW*)
(*ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm*)
(*GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2*)
(*KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH*)
(*OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV*)
(*RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm*)
(*WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2*)
(*bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI*)
(*eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV*)
(*ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo*)
(*nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2*)
(*qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++*)
(*t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP*)
(*yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW*)
(*5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P*)
(*7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==*)
(*"]], "Charting`Private`Tag$51056#1"]], Lighting -> Automatic]}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJztyLEJwCAARcFPnMRJsoMjCNaubmuXNEKKjHAPXnO1zzauJPu95LTu/MY5*)
(*55xzzjnnnHPOOeec828Per4pbg==*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJyVmwlcVGX3x0czKxfccsPccsxUEnxVNE2fME1JzTW3zExFMRlySSutcK+E*)
(*UCaXChfEDTVLeGUESQZGQRFEGBbFAWTfBbR8K5fmP8yd35l3zsx97c/Hz+d+*)
(*7nfOnPub8zzPuc9y7Lnwo2lejRUKReFTCoXpnyLgB4PmjvG2ODT71LmvXVaP*)
(*6hH6zN2+CS+L98+mBig9i4j/PmvNjSbr+4kL3vs7e6pLiHcdFDTytQ4uoktX*)
(*n2MqQxnxuLG3l7oEvyI+Sx8+SK2sJN5hRvAJ55au4sbW5+I0qmriyha/Xhw/*)
(*1E0MGX5zokkR8ZtzO/RLLnATQbXHcozGOuKPxhx5vWzzQOGyxNegMen/cMCo*)
(*H3p7Rgi/Yx4+a92ukH7wxKrZH/fKTSL94NN3zvrhnCqZ9IPvTp/2yvbKFNIP*)
(*fuipk8Up01JJP3iTr59u/PDUddIPXjhof9629WmkH/xS264zrzunk/6fKnKM*)
(*Sk+diGi10zXGxKEfvP/bMxKVnnrSDz6r7fE3nL0ySD+4yr/RutMrM0k/+KDx*)
(*j/b1WJlF+sHH7upUONgrm/SDZ9x9euPkyTdIP/jMB4d6qN1ukn7l+ecHNcRx*)
(*xt6uisx7maQf/GHBvqQG/9AP7nR9iO5h3A3SDz7ef/Hs6udySD/4woqFEZdH*)
(*3yL94PHdd/ylURlIP3h6cVi4b0Au6afndi3bMzUkj/SnJvT5d0N8W7dtm7nG*)
(*9LugH9w/9Fj6i7k5pB888VJiTcNzoR/8/UU+n3xTmUv6wUvPFylTpuWTfvAu*)
(*O3XDH5y6TfrBU16vWrNtfQHpB/9csaEq1bmQ9G8fkJCiMmSLYfunb/yguYH0*)
(*g691mbeyQQ/0g69Sh9dsPplP+sFrFHlRu/sWkH7wngMedPnmtwLSD57Vzut1*)
(*v7OFpB985LxhO9WqItIPfvCndU3DuheT/jf3LixriOMXG/Mbu5raBfrBIw6c*)
(*cW2ID/SDb3h46Yvy5ALSD752UfXIBj3QD/5C00bto4OKSD940JmyZ529ikk/*)
(*+Mw6909vuJaQfvB9q/KH1dwrIf2NFA1/BSLz+ri4W6Z76Af/c0haUUN7QT/4*)
(*LGVfb5WyiPSDr51c2qghPtAPrtcc9Q92KiH94MbCRPcGPdAPftr32/4V10pJ*)
(*P7j7gvrZB0LKSD/0broU/9d5k07c8yv04z7M/UjThrhBP3iwPvzV0ytLSD94*)
(*90dfz+mxspT0g//62dEfB3uVkX7wsmURQydPLif94Peyv8kMcqsg/dD1q1+V*)
(*52ylvV7oxD2/Qj/uDecnKfr8Ukr6wcuv92vUObaM9IO/29pr58O4ctIPHvFq*)
(*m12e0RWkH9x9vcHDPayS9OP5Z467a4NM7Q794Ign1wuduOdX6Md9/r3fDzzz*)
(*VznpB//yz8Je1c9Vkn7wvZ/3+fF4qyrSD34/dk/WhubVpB/PqQ1L/9cWJ2v/*)
(*AEe7Qz844sn1Qifu+RX6cX9l6JT1l0dXkX5w//ADc996p5r0g8c3dl/t+14N*)
(*6Ye/MXcGZGbcs+oHR/+EfnC0O/SDI55cL3Tinl+hH/eBxqQ1vgE1pB983dFL*)
(*s6eG3CH9+N4KZ6erqabxDv3gGEfQD47+Cf3gaHfoB0c8uV7oxD2/Qj/uR1zo*)
(*1qlxdi3pp/yU2a/xlhBrHgHHeId+cIwj6AdH/4R+cLQ79IMjnlwvdOKeX93m*)
(*Ln1TrSwUpdFNU17yDBX7t708fcPZeNHRNMswmH4XeLMd1W0TnePJvtD4aco5*)
(*VYwYMWHNh1tOphL3nvpJZ19DotjqW7f18+QM4ivazHlJoUgTL6RmDaxdfoO4*)
(*y7r/CE91ppj4/c/1sYG3iFcUfTdHrcwR54ZUZ0yYl0f8yISBqw2aPPHhT/PH*)
(*t6u+TVzuGujknqFRFYu2+YvPPBZFxGt0TRYYNKXiz2ZXdrhMKCb+1icZNUZj*)
(*ufizV9WJkPElxMP6h36m9KwS7537I2/s8FLiTQtWNPVU14jL6/yeOtizjPii*)
(*XeI7laFWRPXcnFdktHLM/+duqY2PP9xXdDo9qJenukDcSts7sK+nWtwVOwIH*)
(*Hogie5qfxy6vrn4uiexf2muIMPU8UZ52pr/TtmSyx/z2nP+Cj/3OppN9s/1h*)
(*AZ7qS+Jh/+FNDq/Vkz3mk2XNrg7o80sW2W/yLdYaNNdEqLFbQqRbNtlj/hby*)
(*TMmkhvkt7B+b568Z4tgn2tJeC3LIHvOlS5+eyN/4t4Hso792aadQ3BStkhvP*)
(*dhqcS/aYnxTlZFU2zOtgv+ZukounOlfM/eO3tucT8ske84HVe6eMvbijgOz5*)
(*FfYYl+P9f36tYX6Fz9d+0PiMylAkmn1bn+592tp/MF4H/PbN4hWXi8g+s336*)
(*a2plqfA/2nNL1jlrv8I4vvVLtxmfJxeT/b+uHkzSqMpFUo/gq4PPWvsbxvcW*)
(*//giva6E7Hd+6TvToDG9j7oc6r39iLUfYtz/7DulUcN7E/a1/xpZbDRWi8Qb*)
(*Z7/33m7tn8gHp522qfVBZWQ/sbz5CqVnrdji1H5i26VlAuto9MMZ/q2aBLpF*)
(*0fhBHlj5Vd6koTk64sgDLYvCdPHT0mhcwX5kzNM+fe9cJA77Gc/v2hPjkU7j*)
(*Dfb124f73bl3iTjsqz9fG6lS6mkcwr5z4Pyv/WoSiMP+0LiC1jsf6Wl8wt59*)
(*U4nTR6b8BA770S3mnWjIVxi3sHdJqG36OO4y5UvwoC8bT/3OtE6HPfzoSjuu*)
(*bshn4HJX+CtfVvraQh/rvBD+J/784U+9TeN4/DPBywyaQjHP38MYpTol2rTc*)
(*eKqqWSJxtFeoLnF48epoandww4rtH9Q+F03tjvyT++3kFh8N6SsCsn8IUnoW*)
(*iIS/ox+94rlJbHp6RLzWI1wc2XztrMpg5e84TU3bHRhO7Y68dHyIR23h8avU*)
(*vuCrnn9Y3WNACrUjuOoLv9HTQq5Re4Ev2LFv/phG16ldwLW/7H9xT980ihv0*)
(*v14c3MZ50EDisL8T8Med8mTrfgU+R5wRB8Qz7rv2I25NTSCO+Hc8fDp+qnc8*)
(*xWFaqH5xjCpYbG47a2ymdyzFDXzPnEfpscUXKD7Qufxp187HJ/Sn/IJ2KfFJ*)
(*Kbg6+jy1O3h0cU9j79xoyjvQs/uziKFdvC5SfgHXL3l9/c8rL1EeAR+1Iulk*)
(*z5UJlC/A4++XPBjilUh5AfybZ2ccmzL5sjgWs+w/RmMxxeeT92oe1i6/LJqs*)
(*GLZZ6VlGvONLt/e8FX1FLFQ+09pTXUF84bDhf967nyTibmbtUxmqiF9NWnnB*)
(*TZksun17pK9aeYf4iW0LJ+nHptBzEYcWjzrP2NI8hvIs7FNrrkflPX+F8in4*)
(*rh++m/DtnCTKm+CtoqbkawOvUn4k+2F5tes1yZQH8dws9digysNxxGFfODLq*)
(*9/f1KdRPMC7aX9G/8o63dVzAz7Ydbb4tOX5erPNYrdGo6ojr3ood4v9bHHF+*)
(*Rb+C/bd6l5SQpVHUD8F71N9d+lZmlJj/vcLHoCkQr6X97hqn8hd+51uoZy6L*)
(*pPGIfrjg+olzbxhcKJ7wM2zKYNXu1BhqX/CwtuW9VwX8SuOX5i3+s9fNmjmA*)
(*4g/7B6+OTfAbe4H6A/imt8W7HR9coPEOP9O/vt9cp3Wl9oJ94LpNUV+djKX+*)
(*A+6j+Kpxx1layg/wc+ePZYriADdqX9i/fWjd40aKOOpv4F8FRW29OC2O8if8*)
(*xLbeFuDRuh9xjItOm6Z/6mOMF5l5gx8ajYU03mvW3/3PYh8ttRf8tJxf23rH*)
(*45fFm9Up49XKAhE892/1UM9V4kLmm08Pnhgm9PFLbmlUVn5r4RVjo81hZI92*)
(*vLxy1ZiMZpHU7vB/9eWmozJ9+lK7w0+XC0l+M6PDqB/BftzjSS6/vDvQuk6w*)
(*fP7ez1PrtmnqKC/Bvs1D45QeJf1E1Xbvbp7qIurnwYu7TdqrihCNh+3zUCuL*)
(*if/UasXuA5ER5B9xXu0R1CTdtF7A8/A5nvurW6ObGlUh+Tnw7nr3nrfC6f0F*)
(*rmkyPnXz2XCKG+Kztn7YVs/hkaQf49RTdK/vHJtIHO3Ye8WkoeeDdKQf7bh/*)
(*ytLk6kFx1L547vzVszqsUkaIKt8fHxuN/xXnH+cfHFwXRhx6jsfsd368N5Li*)
(*Bv+Brr5l7au1IlIlza8Utn8bTJ1H3ZD/Oe/VgE35n/MGPw35n/NxDeam/M95*)
(*jqbhC9V2fHmDG1P+51y61MvqND/G9J6dNWZ87Iu5SVroBL9lfl6yFjrBjz3I*)
(*XPpNZYoWOsHb+93skDItVQud4NMTugx4cOq6FjrBux4aumLb+jQtdIL3Uy4o*)
(*TXVO19rq1FmueqZTJzwGaZycvTKYTp3QLugy5vTKTKZTJz4e1XFJj5VZTKdO*)
(*zGnkemKwVzbTqROdkp4fP3nyDaZTJ8r+OF4W5HaTdBqkeJEf6AQ3ZuwKfRh3*)
(*g3SSfdNFr5rWX6QT/PDR/O8uj75FOsGldjGQTvBmW7K+8w3IJZ3gTdpP+Wxq*)
(*SB6Lp97S7jksnnrybxtPvaXdc1k89ZZ2z2fx1Fva/TaLp97S7gUsnnpLuxeS*)
(*TklGNj0XOsG7telbZlpXkk5wTb87mt19C0gn+Mx2IxvOC0gn+KUftQ3nBaQT*)
(*3P2NXUFqVRHpBH/j3YRnw7oXk05LvOj3Qid4Y4/iL8uTC0gnOJ4LneDruizq*)
(*HB1URDrBXzf382LSCb6i3Ry/G64lpBO8X+RrHjX3Skjn38aGv9uiryXO0Ale*)
(*89djH5WyiHSCj7b8XugEnzBi0a5gpxLSSf4tz4VO8LL4fUMrrpWSTvCUEX5L*)
(*DoSUkU52JZ3giAN0gseax3sJ6QSXxnsp6QSfbR6nZaQTXBrv5aQTXBrvFaQT*)
(*uqAH9+xKOsEfxdxuaVrvk07wye+/2KZzbBnppPYx541y0gl+cuX0MM/oCtIJ*)
(*Psq99Wz3sErSiecjPrADhx7csyvpBL8a8nTEM3+Vk07w2eY8Vkk6wfe3rw8/*)
(*3qqKdIKHTNhSt6F5NenEc9Be0AmO+OD74NCDe3YlneBSXq0ineAvtT+25q13*)
(*qkkneIVn0E7f92pIJ/yh/0AnjQNLe0En2VviA7/g0IN7diWd4M+a83wN6QR/*)
(*ypzn75BOfA/9GTrB0X+gExztBZ3giA+eBw49uGdX0gl+yHBsROPsWq3tfKme*)
(*xpftfKme+rPtfKme+o/tfKme2st2vlRP8bGdL9WTHtv5El21483+Cy3vqVCR*)
(*YM7b8cSl92yM5X2UqjXnX1NeAz/j9dujASHXyF5Kz4lixrvp8z5PziB78B5r*)
(*OiQGdc8ge0lHmtj36eGOtctvkD34F+9Ht9oSkk32ZpnqTNHHu3thbOAtsgc/*)
(*Nmrduk5hOWQvXXNEQp9TKRPm5ZE9+IaalgGT3sslex/zD8sTylEPxrWrvk32*)
(*4CFdr83Mz8pn/unK/BeK1x/6Gn/ZUUD20vurWLRWaiIfiyKyB3cfd/K3Lw4V*)
(*Mj2lIukN770uE4qZnlKxpFO/BfsOF5G99N4pF+eGHf53yPgSsgcv8zs45pPv*)
(*i8l+pzlwVeKtPgcqxw4vJXvwPycuSavcWEL2L5rjXCPWbKxrfbBnGdmD5+d7*)
(*xSz7oJT1h1qRnXKgpshYxvpDrRgToBnZa1gZ6w/W+bzUrgWW/mla73dttnrA*)
(*gSjWbyMs88wkLewl/xpRuNV5d8ttycxeZ+nn6WQvXS+JUXvGZYeu1bP+nywe*)
(*m98jWWTva/7gmhiSNvd4pFs286+neS/sJT8ZosOZbhm9FuSw+GSLX+LXZWz8*)
(*20D25uYy3hAdmldOchqcy/qPgeaHsJfySq5oczSl1fmEfNYfboumUw6/edHU*)
(*D21/L13JHnkL8zfbeBaJmJGFWd6nrf0T+Uw3ptnyFZeLyF76vFS0Wjtve9Y5*)
(*a/9EnpPyQzHZS7+rXLQfXqEffNbaP5H/Vg1ee0evKyF7qf9XimUlGa7bj1j7*)
(*J/Ii3vuwl+JQLe7lhB3x3m7tn8iXC2ddD9EHlZG91P9rxaHKU3PaLrX0W9P4*)
(*RJ6MTXB3cc/REUc+7N940Zfx09K0GJ+w7zKnYMTLdy4Sh32r4IFTYjzStRif*)
(*sJfmt5eIw16ax+q1GJ+wT5vkPPLLmgTisJ/edm7ijkd6LcYn7C35mDjskbcx*)
(*PmEvre8us3VNqOW9doXs4ceSj4mzK3H407YyfLDQp46t40IxXi1xw3g8JXwK*)
(*a9MrmyUSR36YsGtA04LV0Ww8qi3jMZral+cZyQ55ZpNobW6XcItOK0+cO3hi*)
(*UGA46w8RoneTEYMLj19l7R4hfi4a1a/HgBTWvhGW9/U11o4RYkLS0MA3Gl1n*)
(*7RVhWfelsbhZ9du2l8m/eV2WxtZ3tRRn27x0ShQed1qaMzWBOOKv3zXk31O8*)
(*4ykOkn2wyHZbdDHdO1aLuIGf3Jo259fiCxQfxzqLqF2OmOeH57XYd6I43z72*)
(*KMk5nPUHtWVdH83W9aGWfZKLbF0fatknucTW9aGWeXgCW9eHWvY3Etm6PtQy*)
(*z7xsacdiiluwed5y2dKOZcSl+ecVSztWEI/tn2G8ez9Je9ass4p4r6EBMa7K*)
(*ZO2b5gfeIb7/5Wmj08em0HMRh4Pm+WGMFnkW9ur7s67nPn9Fi3wKvuPvlrMD*)
(*5iRpkTfBpXnUVS3yI/iJibMr1mmStciDeO6Jx29sKD8cRxz2q7xcS+frU1j/*)
(*2WTpP3y8qC3j5bxW+n6dtX3N+xhxxNmV+hvs/Xu2OLd/aRQbp2qxZEb7N8dl*)
(*RmmlaQD6p794tldB7bRlkTROef9EPOFne8Seu0GpMdS+4NJ+1K80rrkfxB/2*)
(*ql6eXT8fe4H6A7hP1M397R5coDzA/aC9YC+992Op/4D3u3eyS7tZWsob3A/a*)
(*F/bSvZb6G7j0/oqjvOpYj3W9UPLjMwuXG+MtcSikPBBrzjNaai/HcUZ7rRKd*)
(*hm726jMxzNLuVr74UYsx9zeFaWGPdmyh+uzM9WaR1O7cP9odfk6Zx2MY9Stu*)
(*jzyJzw96PHj+K02dFvmK20vhKqJ+PtS8nxZh0VlMfF3HB5d/iIxg7021ZT8w*)
(*numpp+dK/aeQ/Jzw//HgC7fC2Xttk2UeG05xQ3wmmOfzkaQf43SKeZ8hkTja*)
(*cb15X05H+tGO8eWBn1QNiqP2xXOleUiEVpqnWuO8N9H7pz51YcShJ6uy9qO/*)
(*9kZqETf4721eZ2m1qE9DfcKq2z38XEOuUd0a6rWcdTPrTOtH4qjXmjn0Rj/T*)
(*OpE46rWmTdvhb1oPEke91qiV03eb1n3EUa/15YtH55jWd8Sp3mr1C3+b1nHE*)
(*cY6a9mddnWm9RhznmZ9u9ZxrWpcRx/nkS7eSXzOtv4jjvLEi/EqiaZ1FHOeH*)
(*Z1v3OGNaTxFHncBPCSVupnUT1cPgPMjti6aLU53DBdZZmA9s6D0jdo3bFa0t*)
(*14lOflMfnXdOZ+v6ZKH59Eh+xr1MZq+3+LnJ1nHZovMP8z7+oLmBrWcNlv2B*)
(*PLYONX3+sbl+mzjtT5r1WNfReM/3eEH79myldb2M93x3836CdV2M9/ywqsAR*)
(*W5ys61+858+af5eV4z1/tGfX7NRr1vUvxqO0/1Am5UOKQ6gImLH62QTT+LWd*)
(*t6hF8KIP7m93i9LKnKMp4JcTOfsncT5f4hz2cnlYhss9d4OcHrk8KcMVcueJ*)
(*Mlwh976W4Qq5c0kZrpB7j8twhdz5pgxXyL3fZbhC7pxUhivk3vsyXCF33irD*)
(*FU9ad3B7uXNbGW75sx8X/0++Qc7+n+XDCMHtsZ7FPifnXA/yKs5POXdsbz0X*)
(*5tyxfvu8zf3L7btyzvUg/+NclXPH8bF/X8jZS3fWfV3OHcfHen7KueP42L+n*)
(*5OyltG3dN+ac68H7DueknDuOv/37Uc6e70tzzvXw81DOuX+597KcPd/35pzr*)
(*4eeenHP/cvMBOXu+r84518PPNznn/uXmIXL2fN+ec66Hn2Nyzv3LzX/k7Pm5*)
(*AOdcDz+v5Jz7l5t3ydnzcwfOuR5+Lsk59y8335Oz5+canHM9/PyRc+5fbp4p*)
(*Z8/PTTjnevg5I+fcv9z8Vs4e73Ocy3DO7fF8zJM5h73ceSjnsJc7J+Uc9nLn*)
(*p5zDXu5clXPYy523cg57uXNYznn7Is7Yp+UclnL7Bpxz/+yqdcwt820H6x3O*)
(*bez/x34R4wq58z4ZrnjSOguc/17oxDkF57C0ja/1PIJzW3v79ZQMVygt+6Lc*)
(*Xoaz9rXay3D6vXz/inNYyu3Py3Dyz/evOIcl3w8E5/uHjjn3U2zH+f4//12c*)
(*8/1bcH5eYKun1I7z/Vtwfr5gq7/cjvP9W3B+HmGrv8qO8/1bcH5+Yau/xo6j*)
(*fzxpHIFgXHDO60bAeV2uY66za0fuh9fxOuY6u3bkfnjdr2Ous2tH7ofXCTvm*)
(*Ort25H54XbFjrrNrR+6H1yE75jq7dvzf69kIGa6za3fJX6Jd+/L1IK8f5vHn*)
(*nNcP8/hwzuuHuX7OeT0S169m60deV8z1c87rirl+znldseP46+3083Urrzfm*)
(*+jnn9cZcP+e83pjr5xz6Oef1Wlw/X5/yOmSun3Neh8z1c87rkLl+znn9GNfP*)
(*17O8Ppnr55zXJ3P9nPP6ZK6fc17PxvXz9S+vW+b6Oed1y1w/57xumevnnNfX*)
(*cf18vczrmbl+znk9M9fPOa9n5vo55/V+XD9fX/M6Z66fc17nzPVzzuucuX7O*)
(*ef0h18/X47z+mevnnNc/c/2c8/pnrp9zXg/J9fP1O6+L5vo553XRXD/nvC6a*)
(*6+ec12dy/Xy9z+uluX7Oeb001885r5fm+jnn9aJcP77H9XP+T9f7XD/n/3Sd*)
(*DoJ7zqX3cYHdPBlcmoecsp2vOlhfS36LZDn3w+vobONcamfP64Vs9PxXvRA4*)
(*rxcC53VBNv4dnJv80/MLx37kzxcc+5ff/3f8XPn9ec6ftH/O+ZP2tzl/0v4z*)
(*50/aH+b8Sfu3nD9pf5XzJ+1/cv6k/UnOpTvrOOX1J+DS9wvs1rm23HpuzutO*)
(*wXn9uWNuHXfSvf1zwSX/1n0SuX0t5A1Jr0bmufbjiOuEH+l6yc4PH1+wR927*)
(*4+fq7ewlPxkyeT7bzl5qtxsy8zqDnT3q3rk9H1+2v7fAzp6PL9s4288z+fiC*)
(*PfIrt+fjC/bIu9yejy/YIx9zez6+YI88ze35+II98jc4r0MDl9vXldrbWg/G*)
(*/XM/tuPCyjEe+biw9aNmv8t+vMvVw/A6Pdvfa7/faPv+td+fdPw+LZbJD6V2*)
(*fuTqWHhdMbfn/nndqa1O+zoWXp/M7bl/Xo9qq9O+joXXOXN77p/XqdrqtK9j*)
(*4fXS3J775/XM4Py9wjn3Iz3PWp/s2E8967dFdv2Z17fbxsF+3PH/1+CYW+2l*)
(*14T9eMT44r+X1+WCY5xye4x3Pu54XSjXw+15HG3//vH5hVzdF8XfcZ6xrzfj*)
(*dbDg/986Pbl6Nrk6Mbn6Lrm6LLl6Kv6es/2zP68Bl7PnxLY9nnTOKHvep/g/*)
(*6nKfbg==*)
(*"], {{RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxVmHm8lVUVhvc9CDdJkIuAQhYiYYJhyiSiUqKkolaSkaKkXYUSEzQrc0rC*)
(*FFEU0ZCIiIhwiFAiFJBBCRAuEBkyxcUkEAUhp3BIC1yP+/l+5/TH+9v7W3vt*)
(*tddew3u+77SrHd5/WCmlVF+VUoMY3wy8EXgqMC3QOhavivHlwOrAI4FXA2sC*)
(*jwVeC/wlMCPweODQwOGBfwXWBmYGbg40DjQP/D7QJNAy8MdAs8ARgT8EmgZa*)
(*BV4MzAo8EbjFfW0CxwbaBo4KdAgcGfi042GBFj630P5nHFu5r5W+HeXIubdq*)
(*++hAe+efCnzWEdsPBz7pGcd4BrY/59hW3ebqPBo4RD/OC5wRODPwE8/pFDje*)
(*O2DvC47YGxHoEugV6Kwf6J3gOjG4TRvodXV+XOAk7WLvVNe6BU6p0O2m7ucD*)
(*PdXF9rmBPvp6XEU8vhw4LdA78MVAD8/5kmNPbbXXV/S6q/dT71HY7aUvZzri*)
(*49naxd5ZFeecpq/Y6qsuspHa6xc4X1t9K3JMPkpRy1WBOTH/qnfA9tccOfN2*)
(*bfQPfN05MbjQkbx9w5FzBjh+JfBNR2xf6n72/Ux7AwOXVNge5Dr2LnIfvnxL*)
(*GbbvDNQGhgYu9wx079Aea1dU2L7SkfMHO3LOEEdsf8fxssB3HbF9jfvZd3WF*)
(*7e85XqnuAP3obo47e+++xvRaz8D2KH3/fuB659j+gSO2f+jI+T9yHBa4wXF4*)
(*4M+B2dpeFlgauCmwKWXOgWc2BFalzEUbU+YluGhzylw0U3uDjceWlLkIPqE/*)
(*6Wn6lb6mZ+GmR12jz+EoepcehpfgEDgLfqPO4Cm4Cw6B75qWMk+11h6223if*)
(*Icao4KYjU5mbeG5SyvxYE7jOOBLDHsabfl7vfadrl147OpV5qr12O/iM3WPS*)
(*//PL8anMWcialTIfdXRPZ3PM+gnu6eA+1uitY12vKWUOOjGVuYCepV/pUXq1*)
(*qNErtNvd9c7erbu2T/KZ83r63LyUefDklHkLroA7umr7FO8PT3XSVm/P7qEv*)
(*vV3rqo32+sGew0qZm073uZt67Keu+7r/LJ9PVQbXwBP0dH/POVs9OOlc11uU*)
(*Mk+d4376nb45vJT7+dsp8+F57sHu+T4XPMWegcavNpW5ibPhDPp6UCrz0QD3*)
(*XORzwbNnpDJ/sa9VKfPUxd7hEs/B7qU+s//yVOaAyzyv4MQLxSD39PIcYlD0*)
(*/PWpzE3UwS9SjnmfVOamIanMTTwfUco8eJV3xtbQVOamq7V1jc/YHuYztob7*)
(*XHANfvD+Qk9dpy38or8OLeXf/naefa37C25i/z0p9+fBMT4ZuDtwY+ClwHOB*)
(*3wXuT9kO9dgofnO2xfi0e9Gnt+GzG7Q/Rhk8cV/KvNEmlXmQs+9NmVNqnI9R*)
(*b6x7OK94j2mrnPvAPw+k3NfU/riU+5w7Pugafftzxy7K6Wd4YLxrIwIPOfZS*)
(*Tk/S7xNcI5e/TLnO+ymnr+jZieZ7pHP64XT9uV//Jrmf3+Hfppz3ocpblnLv*)
(*TA78KuV6/bXjQOXU8QUxTnGNvvqNY61y+o06n+oaZxS/kYOVU3P04zT9GOWZ*)
(*+NVfX5hfYL7JO79H7wbqA/PMM/mmTpan/Ls1OuXfrruVU0f3mPublTd2Tn5r*)
(*zOt91sMYc19j7pG3Ns9j1b1FvaKWxqpzq3FuZ54eMo+3WQOdXB+nDjUyzrw8*)
(*YE10tC4edF9RNydW1MfJysYrp2bv1a8RrnXRLufRI9TReNeXGc/R2pugTXym*)
(*fqiZkc77OE5UTk1NdB1QS+eYN+b9HCcpJ4+TXL/dHJPTorYuVjZZOfU12fU7*)
(*1BlYEaOOyqa4dx95iz3zU7kWqas7ndc6TlVO3U11HVB78N4o50MdpymHx6a5*)
(*Tp9NME4fBrYGVgb+GliQ8nsCtT9FX5DxrlN8gzHnXWdHYHvK71F/CyxK+T1q*)
(*YcrvQ8U3D/MWrvNuVHzbMOddZndgV8rvZnsDe1J+B1uc8vsT706vBHZqf51r*)
(*6NMHT+pbS/V5xzoouLQu5e/QFwLPaJM13sPgvyUpv9M1c5zlHDnvZ8W3KHO+*)
(*9f4eeFZd+B5eHu74p5T59x/OZ3smZzXVxzn6+YbP/BZU6yfxp1aoIXhjrr6j*)
(*s0Wf8CdV5d8P6uRAYL+68Mk7Kf92NKzKa8z/mTLPMOebZoE+bDQf5GKDOSNf*)
(*bwfe0v7D5h75JmPexHwudO9yz7/RfC5S53l1HjF+S4zt48aFu7yX8rc6MX3f*)
(*2PH+Dj/CfQeb36XaX+Z5zJ/z+SZzvtg4L1WOzmbPQr7NvaON2evG99/Gh/s2*)
(*qMrffkUvrKqICb0ZSx//v1FnLneow/8eHygveffVxod65puiUco9ssb4rFOO*)
(*b9QV3xfVKdc5ew9KuW7XGqtV+jTduG4wtou028R9zytf6PwQz+G8GcZpneeu*)
(*9YyZ2t/gfZmv91679bmhsXxBfxboD/pb1Z9uHP6TcgzxZ6M+YGOTfi52PkPf*)
(*NuvPM87x51njUq2fzJ9wvkUfljhHTnLqze9/U66rT5jTrfq2Xl9XaP9F964x*)
(*hnAL9UcdzjYOO4wn9faS9vc55/ec/tqmfLnzuY6s0Xf1ztHhf7Dt5ne79huY*)
(*x436sFq9Qudlffifvv045f/QdpoXxlfUX+38Me+12zjvdE/xnxt828j4v+Z8*)
(*l3P0+f9tj/Hf4/NM9fc636X9hurs1Q73fde7r3VvtfF+z7zAz/Qg/QIXwon0*)
(*FD1EjxW9CRfNc3w7p/njXmQ+331vurfePfPU2WeO3lI+X7vsKd7D9yl/R5/Z*)
(*C3/yfFfKNbPCHBH7940/PEFtUVfUO7+jK51/4L3qnK/07tTlLO2QS34niMF+*)
(*z8J/Log/jeRwammr9lf4vN97cGc4vbGyA9r5UD9WeEdsjrYeXjVfdeYAP6vl*)
(*vTme1UAOfF2dp7RNXO4yVsyfNg7V6h/Qb+QL9I34bFM+V1lJeZ1ncy7fx3yL*)
(*8q35EZGdk2o=*)
(*"]], "Charting`Private`Tag$50880#1"]], Lighting -> {{"Ambient", RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{0, 2, 2}]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{2, 2, 2}]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{2, 0, 2}]}}]}, {RGBColor[1, 0, 0], EdgeForm[None], Style[GraphicsGroup[Annotation[{Polygon[CompressedData["*)
(*1:eJxNmHvc1+MZx5/7yyY9D6KUho7qSZ7HWHIqI5FTjm1Y5NjQDjFpVjHLORFL*)
(*bVgoM+fJM2PpUZm0wlbpwHRQmVglCrXVZna9X/f7+/o9f3xe1/297+u+7ut7*)
(*HT7f+/freMmVZw0tqqqq3k1VVTuEnBPyhcCegW6xMDbkDwNbAl8EpqesuyDw*)
(*ZGBdYGHg6cCzgZaBbwQ+DrwV+H3gs8DiQEPgqcDugb0CzwVaBfYOPBPYI9A2*)
(*8GlgUWBq4A/6sk9g/0DHQKdA10C7QPvA8ECbJs9ttN9B2dZ9bfWtk5JzOyux*)
(*v59y38C12usSeD/wx8DzgVrPwHY3ZUdj1tq9wwIt9OOkQJ/AsYHuns2ZB/oO*)
(*2PumEnuHBw4KHByo9/yuznUzBgcrsfct5QGBQ7WLvesDPQJHBo5wD7qjAnWu*)
(*HaYutkfr54na6mw8jgv0DhwlenrOt5XYGKGfdeoeot7RrvNOxyjx5Qb94rx+*)
(*2kL3eM/guZc+Yquvz9g+QV3snWxc+zbJK7mYF5hLjKJ++/sO2D5VyZmnKbF3*)
(*k+99euAMx+TtTCXnnKU8JTBAie1zmuz7rmdg+xbnzw6c6zr2vuM+9L7nHLYv*)
(*DZwXOF85QN3zldi+TXuDAhc45vwLlZxzkRLbFysHBi5RYvsy97NvjPYGB77f*)
(*xPZA/RpgDshtve/d15gO8Qxs/0DJe4zVHrzxoya2f6zk/KHKywNXKq8IXKXE*)
(*9l8CL2p7eco8A5/sFHn9emBajJelzEXwz4qUOWeq9i40HitT5hP4h56kf+nt*)
(*a1Lu1X2KzEus0bdwEbwBT8Fp8AbcBF9RZ3AcvARvwF/0PrwBT/00ZT7at8jv*)
(*cZExKvmofarwEc+rUuZGuOWJwOPGr6fxpp+pcfqlV5N8X6ANeKDkIWSt7wZn*)
(*dEkVvjjIs2tdo1e6u06vH+BzN3XhhZEp93b7eJdfpNy3nYoK72D3upQ5pUNR*)
(*4YWj9PtQ3wNbh/mM7cN9Zv8RPv88Zc7qWOS+7+U7U3u9fe6p7d6pwpsHauto*)
(*zy65huc69/cwFvXOdXVfvWcQ35Kj6XF6nv6k5+g9+ID+PV27cEY/fYFP6IWb*)
(*U+aR/Yps6yT3lVyDPXqJ/huor/3cTz+d4tnY6u/z2eZ5kO/fVx/hDPqaPr81*)
(*Za7pUuS4HKdevfE6RL/P0V5/32lAqvDamanCazzfnjLXdC0qHHSeawM9u+TH*)
(*M8S5nvGrwMSU66bkI+r1wZTrp0+q8NHF2r3U5ztS5qPaIr8zXDHYGFzmM7Yu*)
(*9xnbV/iMrSE+l1wD99yZcj9xlxnsHLw0IXBvyt/5kr+GpAo3sf+XKfMDvFAd*)
(*+9eGnBl4KXB34OrAz7TRrshcdZV2Pgi8EeheVHgNnrvHvdgd7xnDU4UHh+oX*)
(*c+3Uh6f2LrI+/AJflXeXTsYbH6jxXxv7OnMxUt/uc41evV9JXzBPD9PjD7hG*)
(*H/5GSX8wT3/S45NcI5cPp3xvoM6ZhyPo34fMN2uMb0yZNyYYL7hxsvvpmcfN*)
(*O/lhnl7qHDqPhJyScn3/VkkNM0/d02uPuka9/k5J7TBPHdMXj7nGGeV3kdop*)
(*73zEER3qj5qfol/0TXlv6K9fk137WuitDjnOXJLTFuabvHP3eD3lu8g41+8x*)
(*j3N9ZnyN88PM+b3GZ7i10cacj2+yPkGdYepQD9e61s4YT7AmylySlxHWQHvH*)
(*E62ZidYKdTJKnTrlfepf53iUtfCAtq+3Znroy3j9Keusg75N1P797mWed+O7*)
(*u5f1hJ9HWkeTnLvBWqJ+Rjvuo3zI+RsdjxYPWz83OT5RObnJ/BTrp6ytLub9*)
(*EedvdXyLNYUOtTfSWI1w7lH3bgv5t8CMVKlFammM40HKx5y/w/EYQQ/U+nuL*)
(*8WDlE87f6XiscZpkTqsCa2L818CSwKyUf5fdrm+3OUecqc9/p1y3+PnPwEcp*)
(*3502BNanfL9aGnjFeST3Ie5Cbwf+rA6Su1H5m40xd6PNgU0p37VeTfnO1NIc*)
(*P6PuO65xT5ud8l2qlfvRh9t2jvean/Lvzb+r1+Aa+vQudyZ+l7X2mXsYv7/m*)
(*uMY8vA4vw8n03EvGgbk/pczL7wVec0+N5xLPTwIb9ZN909z7D/di4wvX+BZQ*)
(*K9QQvLFD2Plc/1fpE/dDeOMD479jkfUaY/yfwPaUvy/Ni7zG+EPzxZg77yx9*)
(*WG4OiP8y80SO/hXYqv2nzD3zK4x5S/PwinvhqEb9f1abLZ2b7vwL+t/a2M/2*)
(*Xf6b8m9jYvelceHOvr8cB78R87named5jN/wGd3n9K2VuvPUWelZzK91L1xK*)
(*H9AP9MU8bTH/VeB/5o4xedw50KzIvxmY3+I8uaRfFhgf6pbfCLuk3BfMN0+5*)
(*VhfpAz3Cb5Bqa4PfGjUp1+diY7JUHWL7nvO7am+ZZ812z57mZ4nzC91f9t1S*)
(*7XAOvVf23dvmaJH+TTV+7+jnYu03qPuW+vjwru+1xvGTzi9xzP82630v1t9U*)
(*n3OX6wP2VmjzVcdT9WelPsx23KCdNdp6zbjsqp+rjMMcx/QgvUDNv2zu1ujb*)
(*Yvc+r533HS/UN2L1kfnD56LINfmTlGuEvqNOtjnmW01/rXX+dceNStZm6suH*)
(*6qzzjGpztMx8LfDcp/VnnTr0Az686L516hDjDepU2++NxvYT47nefBBz/hOD*)
(*i3Yxzp863ugYff5n22RsN/ncoP5mxxu1X6POZu2sNu4zjfNn2iHG9PluKXMy*)
(*nEZPwXlwH31EP9FX8AXfl63mDgkfNUv528h4hvu2uHe1e15WZ5t52er8DO2y*)
(*52rzts357frMXjiT57uM/wbjRuy/tAbgAOqJWoInvvJd5juGH6g1vqlvqlMl*)
(*bxCHVOTvDTapLb4BxAMO59xGx9P1E64f59yO6qx2fobvD6e38BzO49xZzuMn*)
(*+6r9Fsw3B/hcI6dN0+dm+vm5OtOtpY/NNXaa6wP7atSnzqutvfnaxSZ3Ku5S*)
(*nf2vZSf92W6s8ef/cPGZJA==*)
(*"]], Polygon[{{503, 461, 555, 264}, {513, 482, 271, 556}}]}, "Charting`Private`Tag$50880#2"]], Lighting -> Automatic]}, {}, {}, {}, {}, {}, {}, {}, {RGBColor[1, 0, 0], EdgeForm[None], GraphicsGroup[{Polygon[CompressedData["*)
(*1:eJxNmHmc11UVhgeOgFBKiihajCKpGIniBkFACILQ4kKpuKWGoKaiCKkJsWTS*)
(*YmiYZKYICSZpuVRGIpGguYDQMMEMiyKIGCAKLiBI0Xm4z+8Df7zzvb+7nHuW*)
(*95x777S5fOg51zWsqqpa1qCqKvL7aP5ZnR1vJo7NdpvEEYkjE4clDk18PvG5*)
(*xGcT7RNtHW9rH/NOSLRLHJM43u/RieaJJonGieMSHez/onKR8QXlsfetiVGJ*)
(*kcpDl8OVx7c68X7q+mHig8Q7iXcTmxKfJLb4e3tiY+I/iffs35z42L63Eh8l*)
(*tibWJD6TcvdV1zba3SqxX2J/9d/mOuYvT6xMrGhY9DokcXDioMSnE59KtLSP*)
(*9fNz3quJBYmFiX8lFiX+nViaWJI4UV8Qh6P0E/aerL/w/dDE9Y4ftlcc5iYu*)
(*TDyn7m0cq1bOMcaqrX5/QzuIfU2iNrE40dH98f2BiWaJpokD/OKjFtrXzPi0*)
(*0v5DjPf+6sAa/NpaPQ5WhxbKrsv9liXqGxZbDnRNK9c1l3cHuaaV+2Hba7lm*)
(*VeL1xHpjvSHxpyj+vDiKT+m7JNv/TKxITI1i59vOqY0Si0fy+3gUP1zkHNp/*)
(*zPazieVRYr3I2P0+Su6stc3at51PfBdFkTk7ip7o+0q2p6nD01E4i+2riEdi*)
(*ThSuwtNZ2X4mSpt9Z6vDs+qBTNrMg4ffzu/f3evSKP4gB3a4frP9f43ic3xS*)
(*b96wdib99uFD/PaU85nztDGPRMMoebIr+/+X2CfbO82/RlFyhf5mzm0gb6pc*)
(*09Q+fq8zH/Hdf5W3Vb3fNa7k0z7uvdPc32LNIh+JAbLIbXIU2dvN9d3xMiaP*)
(*GOuF9q811rP08zP6dqXtevmJ7T9IjEmMVo9P1HGXe6Iztu7Q71/JdudEp8S3*)
(*El9NDIg9taydPCbXyHlylNpI7fxSlDykpn45Sv6flOgSpUZ0VO7xrunqOGOn*)
(*JE61/03zmzw/I4pOPRI93QP9uiW6u6azeyK3n/NY0z9xmr+xo5e/z02cnzgv*)
(*8c3E17R1gPNYNzBKXbogcVni8ii151K5ir9Z11u5l8hPcrev+qIfcao1bldl*)
(*++ootZkcXmrt6qFfsOX0RB/X9tJH+G+NsSJmV+TvwVF4B2fgZYWzfOH7dxKD*)
(*opwV75kv8PJ9c6py3uyQ/1vl8C7H6NspT7fJScaamBNfT3xDXYckroySQ+vN*)
(*CXJjnVxFRm850dUYdDGW5PBK68k71r1KDWigTehFbjaRv/CYvKpSl6byt6Ec*)
(*/9i8Yv029eb3mVFig85nReEWv8+WN/ymllPTqfecB9R+zocW9lHXqfHU9MpZ*)
(*cahr0K+54+3kZEe5eIZ7NFdeK/3QX86RS+TBSfK1n2Pd1bevY+2dWznb0PdI*)
(*+xi7ITEsyp3lCPUgV9s6znlcueucoC6HO/faxHVRzr19teMAfVDtvGbuWTlL*)
(*+XLOfTdxTZS7AzkCx6jrPdQd+3tpK3nTWb/01K6u8qOjvKjUjC6OdVIWa0Yk*)
(*vhelBpyqjxg7R5/1c91p7hnqSj1ubFyJAzk+I8rd46bEzVHy78bE8Cg1qYN7*)
(*sP8tie9H4X5/9xtgfMiFM937bMf62lfh2lmOHaudJxqDztrcXl+cbHw6OdZV*)
(*O3o7r6e2kcsf6GfqzlLPPmrb7VHq24+i1A5q121RvpwFtzmH2vbzKPlLfRof*)
(*pWaw7k7jOSExP8r99oXEffq8m2upZ3ckfhyljrB+gn7eT5nUT2rST6PkM7Xr*)
(*rijcaule1EZ4dE+UuyJc/kUUXl1rG26y7pdRzp6jXH+N/XfbN1FUu4Z+uD1U*)
(*+ccp41fGeVLiXmN9iv3D5MKvtfVe53Vw/c+i1OEh2g+3GtnfSFt/EsVWfDM5*)
(*yl36wfw+EIVvt+gXfDbeuVudT98g/QoGKQ8Owjd4+JsouQB/F0Y5z+Yon/H7*)
(*Ew9Fub9x7k1J/DbKXY61pxvPq4xVJZ5XG/eWxnGC9gzWviF72coefZTV2pje*)
(*pd/IoxHOJe7IuEI7K74ZrOwJ7nunPKjwAt9euZduje1rZP8d+mWQsuEufBuv*)
(*HnAD7nA34qyZJUeulwMjjC/6TpQn8IU7MWf3486vdry1cya6Hjn3xJ56BE8q*)
(*tWOSXBlme5LtCu+GO//G2MO7oe53t2PD1Q05R7vnY+r2B+PcxzjcJx8qsb3Z*)
(*/pv8Tf90OfBwFP6x/gHHuyujm3Jo807g/sm74XdRaiZ30jWe7dzX7ncv5Nyg*)
(*rviE2rTZewd+XOu94Iko9erJKDWLNvd3wP1hvXeIjbb/HOV+9Zco91ra3PFX*)
(*WQNf9/cG7xEzjfXfosR7k/egjd57Ku/vLfajJ3Iq7xO+vF0Y/1D939rrXsMZ*)
(*xlnGvXGO33/Ennskbe7e3GMr71v8xnuXt/QYx0c7h/a8KPWBOeQsc56PUnP5*)
(*Uj94D1KHX4xSE+Ei3H7JmL4c5b1Ge6zrxij3I+/U5Mcb3rHZn1pAfVigXORT*)
(*70e6/lZ1WG3/C86hf6DcqJUT2FirnUu16UJt5C79oLrM057Vyptv+0WxQlun*)
(*assrtkfZ/7xyJqtHxU+8V19jTPtZO932NOU8p07oTv6QRzXe0WmTW0/KSf7P*)
(*8bByXtJH0/TNQ+47Ujm811j7qD7BXs7l+ihykFkXhfsXOAcdkP9D9VzsOf6E*)
(*9uKHKfaztkad6tVxumvHqscodYSTvM05E8hZ3vWLo9wJ4ANnwbgodwXavF82*)
(*mEMjtRH7yP21+uYxbaR9rnKYQ50kZxebq5X/Z6zzLUDej3b+ecZmtrG62LXM*)
(*5y2wyfpMfm5Sn4vUATnUgXr9+rJxmaJP6/RTjdybKycX6YOx+mqcvmBOjXpQ*)
(*P1ZG4Sc8nOz6Gc7Bn+Q0//N4Sl8tMcarrY2cvZV6MN+8n6t/p7nvONsVXc63*)
(*r9a9BrrfDHXc/T83baiRA3CNOsQ7Z7s1sV7fLHYt9vKmWmkt5L3K/2H4/98C*)
(*eTLVeNxufEbb5m64+39cUWRTKzhPqRuXxZ67JLWVOTOdR02u8zxYq0+Ygw7L*)
(*rXH4hPpXr/w6x5Y7F3+R1/hvgT6cr6+XeQ68av1cIAeWRMlNeEC+0DfP+BLP*)
(*/wOjYPGE*)
(*"]], Polygon[CompressedData["*)
(*1:eJwt0kVOAwEYhuHJwEU4ALLnDJDg7hR3irsWKO5uxd026A4CrGEHnIX3z3yL*)
(*J5lOOr9HFNYm1riO48QiHPv8OMQRDvCBOMTjE8c4xRlO8IxLXOEFSchAJpIx*)
(*hFGMYRhFyEEuijGDBSxiVrGucaOYt0hAIu7wHuY43/jCAX7wh1+j2o9Vm/VQ*)
(*i3JUoA7nWMEqLtTLs2q3nkKuNwPrfU/fFqlWi5GHAhQiX7W+4k01vyrHhd5t*)
(*YAvb2MSjZmqzfEKa3tlzOqJxjwfE6PlWvdu7JaxhHcsIYgrTGNeskjR7m1kp*)
(*KlGFMsxhApOYV2072FWNU9rJrGLafwMY0TcdaEIzOtGnd/bcjy70oBfdyl2N*)
(*GtWwpplsqoeAYvQrx4Dr3YzdyqDr3U5QvdkNLWgG1vuidjmnXlbVS0i721Xu*)
(*ejSohka0oBV+tKlmq7VdtQ8od6927UOJdp7lejdgu892vVtOQarr3XSkdmi7*)
(*i1KuNsVu1ezsJus0w3rV5FeNGcphsTMV224kXTl82mmZavoHhMuBDA==*)
(*"]]}]}, {RGBColor[1, 0, 0], EdgeForm[None], GraphicsGroup[Polygon[CompressedData["*)
(*1:eJwt0EkOgkAUhOGO8QzuPYAmgooogjgC4hCP4AH0dA47nBI9lv9LavElTTdU*)
(*16N5PB9ONedcA3VseNhhjy1G+OKHCD5aaKOLBCGGmGCNBZYolfXGR5kX3HDH*)
(*FYH2bD3AEx14eKHSnq0fyspRKNO69dBXR7t7hUwdcnUq9U2omSJ1nmGMGHNl*)
(*BepimanesbOpuvma3dNdqc4yZSX6F7FmrdTdZv4DdcokQw==*)
(*"]]]}, {}, {}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJztewk4lW33LyUVqQxlSFIhiQqJVFZENGcKlRRFo1TmkDFKkqEMGUMyU4Zk*)
(*uEUiyTxv87j3tvdW9EYS53l8PX3/876n8//ec/7fdf3PdTyXrufaq8e91/1b*)
(*615r/dZ6rDW+pnV+HhMTU898Jibsh6nK+fmxAEm3wgemT0xnZkaQVQFTonyp*)
(*BvCrnzYaf+dc2KJWbofLH8Zr9MZsUodFxzTGneodC9+zvPDC5YFSh2zNWtTg*)
(*k8G49mizfaGCfFQgLj8olZx0OVcVtD1LzXeY2RZmCZhE4HLH9tCNHsV74UZ0*)
(*vn7kaevC764ez3C5Z2sqr8SwCpjcF/wq+Myy0Pa+WQouf7B30nKjlAoo8WVE*)
(*eUneLCzpOPwSl1/ue7Zp0E0ZXqc/scmcykdv+Dxce09RkEVx6iGQ7AN7TrYr*)
(*UtO56J2pNWPTNAUVeObv2X62F5Yqh3Kt8MtBEoe8N253oyJZNfED1ck94ECb*)
(*uL/WNwuJrTtsQB6lIpFI05XK7D1Qq+3p8ajzJTr7lvyVXWsYGRVLrPG364YT*)
(*PPfPm1x9gSx1FK9xxw4jEoKIImoXWB10pDluzkAprOSRe8PDSKX0pJfjt05g*)
(*Lj1nKs+XjqZ5zHYZSdCQyeJKCXnBTtAULG4x9ChHpANn/J0tB5Cr1PXmxpFB*)
(*8MoICZfSeIfKhS5xSmkMotwhFz3sDjGJG6b1zN8iP/SH2bqpQaT0sLAwPGkA*)
(*HubsEjvbVYyyT92qVQgaQkPt7Dvi+Afg0uoDey3vvUEnU6e2GwmRUeNhE7qH*)
(*Xz9oPBC972ZShDJkjJ6pPiKjNXwpreZc/aCwf8mqkyWF6N5tX53caTLyuknK*)
(*9n/SB+McLgedMJwv7nz5gY7h3MF16Jk0hnNgVw40CdYgtQOZK0Uqe9H0QcHH*)
(*qWFkWPf1j56Wux/R+b32U4oZfUhmF7VEQYgMHy87uGw88AFtDK5qiLDpR8Nq*)
(*YtbST4cgzGlxnuCZ92hoWdHYFdEB1B26+ragxBBo+ZhxKuWWIVV/F/n1aABV*)
(*RkinpmUPgkZK+C0cH80ocSEcnydifYdwfBQ8rXq/zCtF3UMXAmRLBpFIp4tq*)
(*cOcApKtRFX/0lKBAUZFMTZkhxGayt7fGbgC4GLWjK5XqUdQJVnuppm6kvNvT*)
(*ytGSApLaIjkCRbVoKo7qJ1DUg1pvnzPTFaBAREp5oLdjDfLftaF9l08vktE9*)
(*qaKZTwYnA4fnT2qrkL1FAx/z3j6ko1yirmFIhkBdo8aoT5Wo4dljQ/OBPhRY*)
(*+0czeXoIdLJFLHAcljp1t+E4XB0XuYHjYND35HxW/XvUmxopOn+qH4lmy3ln*)
(*qw/BBQ7aku2Yn/DJL2T3xfykVqryawXmJzlWD6+zdzei1L6+ofeRnch++tKR*)
(*0R4KWCTzrrdVb0DljVYNkju60eeJLRvQMwr4TmxmW0SrQw53/PKjFvYgz1Nr*)
(*NowZU4Dvuu8LfL/qL8sC8f3SHKVM8f0ernWZYn1dg15+6ilSNO1FB9ZElqhV*)
(*kwFxPGc+HVeNNEQbSLVTvSi99kLyATcy7F8t8vDc4irkJTpZJXCnD4WRJvqN*)
(*5cmwZOne6YagStR1at7rnvn9SEinpEuONgRClpP15iItSJZzd/ceiXZklvkm*)
(*yI2bCtknFB2rbJtQhw2r/4WvHYjzCXPl21EKJMgLZbKyN6K3OW8+3X3YhUo9*)
(*Sj3ySimwyIFNJ/ZjPTKuI3u9dO5GrgfcBHseUqDVfKMae04dKtWjK1Vs6EH9*)
(*+gnRAnrY8x4uafh+a0zTH+P7PbDh9Hl8vwPHvPLN+mpQS/rCfekHexHqUt/T*)
(*QyJDygqZR4W4n6exPpTF/HyiSzr2Gebnm2l2h0jCbci9MiEgErsvrmSyKBCm*)
(*wlLaGn5LsxaUqOJsONpHQsqGqguqV1IhYkCNNDrchFhunNZ2se1AUcvzGqN+*)
(*UMDRhs9oa3Qj2q0xPF9tsBPtUcvo2NZGgW2xPouzHBvQq/N2dlH83ei7+3en*)
(*5jQKtGcZG1yzr0cc1p93rnzRjWp4HAPfOVNg4oa264RfHZpftCLNVKkHOYvL*)
(*9vodocAUk3YKvl89O45gfL9THBXn8P2KTJrULe8noXKWfePHMX17Jm0zPmJ6*)
(*guQSbB9t6H++UyFWbP+q4dAWtJ0LbDVSSWj03OSC+fxUOGT7xK5WrRl55lZ9*)
(*UOPtQCwMVU72BVSIizwYJ8nXhDa/H9LcfbYTSSdNlt0kUyDqrW4Gbkfe0ZEx*)
(*3I5ycYazdjRa6J3Jyt+AalZ7nNfV6Uac67ni4yIooOggUDu1ux6ZKDRu2I2d*)
(*U7srVFZb7JxObbyzJQrD8QaTpE0ThqvRaIp+BIYnoR+hL6Hn7/aV4u7OiCpp*)
(*QfNe6Aovciehjrjj4g8EqGCfJBtF82lGVidUNcjv29EDY04WXTYqaDeetMf9*)
(*c9pi8yPcP23P5XzA/XOzSbLevNuNSNCs4UrFki70XLtk24dGCmgFaTGfC2tA*)
(*Kzec/Epa2I0mnrZm1GRSoLT92dpzmL0jR29l82D2X8VidUIaszuBI4ErgSeh*)
(*H6Evoefv9iVvsHxrTH8LaozOSB88S0KUcZmXKauoQF6TVbv8fTNymUkc677X*)
(*jj6k2b7etZQK6+gB5aTyJnRPZ8W+nIgO5Pte+dStSQrsEhkKH+lqRKbej5gp*)
(*WJyhFt2eYmBxZijMUiAd80sPDgPeUMxP/yihctVj/knYm7A/YXcCRwJXAk9C*)
(*P0JfQs/f7ctv5ZW1n2daUJGBqsIbNRJyXZp900OQClWLZLdYTjYjE3czjbvH*)
(*25GT/jOaLCcVDldUtqguaUZD5h9I5rodiFdp7LkpExWWXLPrE8XOT2CkIK8u*)
(*dp562W3032DniPBLwk8J/yTsTdifsDuBI4ErgSehH6Evoefv9kXO2r5vaGUr*)
(*uj1aJSu6mYTsJu1tN62mwsr166o1sTi5IWvhFSMsTiawPlvmisXJwAsT2tbY*)
(*OW++RSF3Yuf+dI/7sDd23onzQ5wn4hwRfkn4KeGfhL0J+xN2J3AkcCXwJPQj*)
(*9CX0/N2+ttmZG9+SaEWHJfdlLxUgIVWpyNEU7Hm/yyMyElg8uhfuncWMxScf*)
(*8Y7SI1hcIs45ce6J806cH+I8EeeI8EvCT3/55097E/Yn7E7gSOBK4EnoR+hL*)
(*6Kn0cz9Kf9qXUXGnlfW+VHQ9NeIRuzENLbeBOP1jHTCPx9NHA6v33t27a3AS*)
(*q/eeOd9Zp4bVeycHTu7D67RP9e1v8TrtK8spNbxOW731lC9eD3TZjVXj9UCa*)
(*+wk7vB5ICuPUvs1ciwJ1Ho5ZKfSiTQ62kx39ZCg+d0ofz3cuOifv4PnuxR9a*)
(*q/F89+nirscbZZqQmFKYuJlqJ/qcn8J6fJgC+uvvNKtotCCOSn3SE5Z2NJmn*)
(*1au74vf2Mrfs6L1URkI1/H6ozLUFefDfdprPR4UF2se9v6h2oPCRPfmOq5pR*)
(*3bG1ZxOZqbD3xsUZMob/9MuWSBz/dqG8WfzJ8Z+jz3R0oYFH8eYLyxvQp6m7*)
(*kJJHgRyqxT1cb5NPNzTxfYSks87m64HPEwivS/7Y6cuC1ykruftE8frkMN8X*)
(*/kMDLoVroxot8Pr/3WbDoU0MdXh5Qely8b0oZJuT+sH2Ox1FXjqoL6fWBJyx*)
(*Mk3CF/KQ0AF57fAMCto4IVMbVtILA7e+Soc0FKGKMP9kazMyWnw2uWeXaj9c*)
(*uLm2+rR+GWKOvX+ypXcAxQ8UKAaHDoKxXZ3i9u/vUdGzN3uH6f3oepvzeKzm*)
(*ECRG6Ofi9V5pqhw3Xu8xW3cdwOu93L1+px4H1qATW67k6zv1ohUF876HlZBh*)
(*VUVua4B1HZro3GUvcbQHpVbdp6zVoMCZx5YdA171SM5MNsE2oRs9SdzUEetG*)
(*AQ0p/Ww87lB1tzPwOFQbyXcHjz910rbSSWxNyIlqHKNs0YkqeKYZw4MU+EI/*)
(*cQvPE6daaO/xvHH1odlsvhh6vnLR2PYWVMVX+KVsZTtyN7afZ8dDhSerhd8Y*)
(*7WxFBhutmIsXkdCMVrvBSqHf+0PCm1SBzG9tyGPyfjvfgVaUyKYlfRl7vueW*)
(*n558IwkNZl0u8rHC8pExT4EFLxXGJC6P4vFQRqS3Do+HPIHes/FQ8E5TJN2w*)
(*A90zbN1sztKMRr9e0CqYocDdPcMBeFxVj3W5hcfVIe7G2biqL9RDZSvuRMvs*)
(*ltOvv2lEhYucxHZ3UuBISZb+UpUuZJtt6zd6tBFNjDdO21dTYGS6XMd7fjda*)
(*fcvflhTTgFb1bUXM2dg6pjrNeB1sfVlSCK+LT+7TF8PrYfIel4ns4G40MLNE*)
(*nzeuHm08srhQ7C5WhyCNAavSbkSaUFaZNqhHj1KCRHbZU0BB/mLA/nU9SFo2*)
(*LnplUR0y5975aoMBBaKP9HFe5otGfHq07KdUOoK7n7MuhzeB33mB1rPLkpCa*)
(*QPolnSIaMnc4ejSgnwTS0VGSd9a/Qf4nA7vi1cmoJ323sYxpP1QZx3l3WT9H*)
(*N/frtoly0JFScZf4x+dtYKessHzIDCGDrGm94XYyYncqva9d3AexrdWaC7Sf*)
(*IZWhhdpjh+ioX+CUsVFAK8j3hLvhfM3Gd14RztdYkq5l4nwt65yQp7tnLLrm*)
(*try6wpWONpuxXFwf3gILbv7YIjj8Gv0Qurpo8gMFLXwVqrnhaS8wG3yZ9maK*)
(*QdaP/2BuTqcjqSNrnVOKmsFAQOjp9rW56Pi3Pj8VKSpqM6BC6bpeUMiLy6xJ*)
(*i0b6GZZXklvoSGz/IvfKb01QoDNv0AjDhy3Kiy0Ww+fMWErdOQwfu4Rj6TwY*)
(*H2+hlCjhfPzZfSNJnI//zg9nKM+9X4e2oaPu1Qsd41tRcmvKKyZMXnNEh5of*)
(*kIzi3I3McgNoiEZqFc8LaIcWsQZN2tdMtNlh53VVnmH0NfrTl6Wt3XCcX0at*)
(*iCsSrfrIE7VOgIH2x5fMqEQ1whFJB9mFrFHo81GPPjV2Bnq3ab447VMjJB0L*)
(*6VFzcy38o3bg8mz/4Zul0eBxDSin9dlyGvoh7vlM0jl0BkLGi1/RjGuARWrL*)
(*DbkPD9EPFZFHoV8Z6Bl/HUvzmhroOZRmrvDqFbrOVmnxei8VCQnlsF9n6YV9*)
(*OoIG3u7ZSGrjFbJJARXlZyq/7DboAY4g9Q9jKZno40jV6SMiwyirwWPkcVE3*)
(*CN7ykp8Ueon2XSxnu+MwjBw2dZRR5bphT9Ckp1Z5BnLeEKo+U47td6rrh8W1*)
(*Lpj3afi9Tu/NwnUp1um4/s/17w9JNSnDyIltLWUR6ciItuHuCDsNub7PXeLp*)
(*1QkEvgTeBM71TnuPaG/NRuL8bf051VT0ddv8dDnogU/kMpkh2TR0Nj6Si1Wd*)
(*hlq4lyzek9kBluRhOiUzHnm/zl2cvp6O9DIV1a012oDLu8KmG/Pz42a0QtzP*)
(*L3z8Gob7+ctlE66xgbcL08xTXHA9dVXYDt+13wedGjJH2A+Go1PWtZMn5Rjo*)
(*x8Dp+IZFjbAk3dVhk3gEIm0cr18vzkA6YVXHvmk1gtEhGx/tFwlocT/r5VAy*)
(*DTVfJr06pUyCr/Lty8/qx6OEwI4XVpvpKFn7zNB7/jZIM6VPRJjEIV+7g+Sv*)
(*F+hI2+/0ndc8rdDRHBJinR+DfGUsNqeG0tH3VRXfJja1AK+DxNp1Wk/RG/OT*)
(*WTdL6Yh2xi6v5EQzjNe4xxzufYFItxRPstwbRgzxtA5O4W6g5pxXdNqcgWY8*)
(*z3TifaHUbe1v8b5QDUedu86dNBTkpHU5YTcN/eDd7mLR1AHKsonfeNekIPvW*)
(*OJFSNxqS69lJWVDbDmcV+FrOYPGkbqW6Fx5PIs5ua/XH4om7u9eJd5lPUM2Y*)
(*486Mwwx0eKymV8KxAT5THj1aPJ2BmoP55Mfzh1FSLVmHEdQFX5PkHL9YpCPn*)
(*MwHLDqykobwnDqY0k07oO8dzygqrZzh087PweubA4YtSeD1jG3+R5sqRjJiT*)
(*voyvjqGh+C7/ArpeOxw7IbwvJsofHfGtcGBtYyCZbVk33MdqYOWX8uVp6xIR*)
(*dZMsLYJEQwfTP9/3sCbBK/9NQ8NcfkjjBXf0zlEG8pcq4ZvcUwNGhhb7wT4M*)
(*7T2t4E1SZqDsjpnPkW8aQPjETL/4Nz/0gkn6+PZ+BvJssnA+m1Dz2/iw+9Qe*)
(*H7OaKLSbR6F76xgduV4vn/lg0QTHy8XIuupRaF7nmgqn+Qyk6+t2M1igCcBS*)
(*VNp5JhjZ5+eSDGwYyFha+XawWz2sDUzPj1J2KHzq+O0B7od8hxTWwl41CEkr*)
(*njisEYr4eM6a+ZswUF9bnlT993ow3Pd5oxO2ziWuH5P4OnxPwguDsHVeVIwt*)
(*yX5oV6guXhCCrxNkdsXad4cq3PCNytZvDELTcVltmncZqL9ni+ZN7nqI3bfQ*)
(*v6T0MVpFufw1OwTz57SJKs/EOmh/mib8RM+msC8g+im+jrqDQICO9l4QMlFd*)
(*of/xEbIyWjsv/zkDGd4icfFq1MF25qs7lSiBKEyY5Y53NgPdyKTudhyuhaqX*)
(*W9EDO6tCg1L+RHwd7pDt7MfuqoB94KkHy3kDkdhwws39JQxUsqRYUTKwFqT6*)
(*Xli90wlAtRf8z/BUM9ACt8QNz5VrYRVk2rhpuhSuH7hpha+T7V5+weeeOmxa*)
(*7b6z0jQFRSoFn/S/RUPOX84e2fOpHeSCJSVZsTzFx+q+A89TgU5HGvA8hRSk*)
(*F15uci2sfX7oIr5OLd+PV5o+GjBK61MNr3ZBlKimaYsbI2iF9gWTyMQy2MJm*)
(*mhrv4oKOcpSFtlhichMuG2ebMpBxE42a3xyCIkMUhs9eYiCo8npfUVcP+QHZ*)
(*e0dlXAvbzC+Y4+sfZdJ63blWA5oX79mgud0FcTc6xG2yGUE/PBbuj1crg/Mf*)
(*UsPLPG4W1vaQM/Dny4MfXLJPVga/XlFB//5W9E7DnJfXsA0ZFGoJ+mL+xuby*)
(*klSj6lxIsWt1xJ+/nbpMl7t2H3zLjszpDHiA9t+zkRBaitWrufvq3tRUwWJu*)
(*T+eGdB+Uq7vw4tIVI6iHe8Zo6EwVBG/xZC9O8EOkelIEOwXLO3+scc7yqAHi*)
(*+4jvJ743anPIdITKQ2Ssd5x/ZJqBhAsftxSiakh4xjpU7fEQqReYtzROMtDg*)
(*m/Hsr9PVYHeuKtX2YgjiWrG/a8KCgc4rbNvyOrEeztjfb8f721y8iX14f/sM*)
(*zWI33t9eKifBoVSZhD6aTVmFJdLQacqyo/6K7RBhESOyky8Oye+3ifl4nY66*)
(*lGqTV9NaoMhV2njA3RdFOdpUvGEdQSUB838EqFUDW/z+87Z0ZxSa67bust0I*)
(*Sv4Y94B1RRnwG3gJMIKDUftGi6uejti5Wz0RcsqwHp4ZDlqKZ8Qh/rqrfT1G*)
(*dMR5QDBLWKkVmP5xOVt8nxnHcIZd7r3NsVFiv+TzmJi+4fLpZOm42xKiv+SW*)
(*gmWz8qeOuQvDvqz/Jb9gajqJy/fZ32++yVj3S771NXlWvsCsTZmy5J9yPV3d*)
(*77g8qU3JfYvG2l/yFTszZuXo0pW8iFDhX3Ls3xQu/8d9DTDkj0tLTucCffZO*)
(*Ad201RS5s70gaVMwzO2XA8vE5C5i9Q8Y8Vd9qsLqH7V4mo2wbxbw1A49Io9S*)
(*YdSDI38Pew+cINk4B3a+hJCPsVuXaA2Dxh79t36YvRRutpsbX30B9ckHnnHH*)
(*DsODMxi5oXaBzry38xw3Z0CZm5OI9/AwnLjWVueA5Z1tG0y9tvOlQ9jbF+ZG*)
(*EjS4qMBqvR3jp/UxcfJSGu+gdvY++PPzIJi+rQnVM38Lo+0SD9ZNDcJQPFcY*)
(*PneIlOwqPdNVDKXjx8cxPgsPTVbx4Hx2IGLh4M17b8DO/sApIyEypKWHv8Pn*)
(*DvZbZ6TdTIogq3y6QvURGe6vupKBzx0UoxuvnCgphGn/q7a502SY6jTzwecO*)
(*nP4SMY5T+VADpQysjoW9+3tu4XVsZMvd8Ja7H4F7Zwb20wczETLZ+HxB89Hq*)
(*XRiPhqktK+kYj4ZM9rWmOI/Oio+2EjzzHlaczVhyVXQA4lfzX8XnC5mn71bu*)
(*zi0De+X6Y+vRABiV3AjF5wt/xqHu5/34xfDIL/NKwcKTmixbMgj+m75J4fOF*)
(*An7db1M9JWA45vNRU2YIvlY+qcDnC4/JO6MEimrh0ey9BwStNc/ifdeORBMH*)
(*b8caUBD+NLzLpxcOOD9SxOcIBneHrDBeCU1Z6RsxXgmrYsyVcF7ZZvAhOupT*)
(*Jbz9uPOa+UAf+KXKf8TnCL/b78BJN+ms+veQ8FpRYf5UP/zg4XDC5wil8xe2*)
(*ynmUw5H1g6t9LQcglhxGxucIVyi6PBgvgruenB0YTwLxnuciOD96Xnz020Ja*)
(*HVSUl73DeDlsdL60HufjxL4e/2lf+69sobC+rgFqyeGPiqa9EBSeWIDPC+Ke*)
(*JrcaxlWD8WZmSu1UL0R9vhqHzwtEpA+anVtcBQXJBe0Cd/ogP5+tA58XvC0e*)
(*aGgIqoQCc8Xynvn9MN7xpQmfF9yqiLDE+CEcMXF6gvFFUB5fN8sTLS5PPcf4*)
(*MmyItv+B8WVwnC/mjvPlvDc86rEf60HgkN/Dl87dMKzBI4D3Gc5Pd2xnz8Hy*)
(*an2UesWGHrjOdDECnwv8eV+rfu5LU/l+sllfDfCGqRxLP9gLZmY2O/G5wEGX*)
(*F+6FgjXgplwTKlvZC84j8RH4XMDr8pEVlmZYXJR2OjvaRwLtRt7Z/r+8zvOG*)
(*0eEmyFT3PeFi2wGHn4rN9v+DhM8f3xrdCFOLszjUBjth/OLjdrz/n2GsPpOJ*)
(*1XGrR81vR/F3Q13vQUe8/y9fQDl8zb4e2A3KVVa+6IbBWFl/vP9vSB6xmvCr*)
(*Aw5qfLapUg8o6h3rwvv/v7PXz/rpT3cqsFof4RsObYF3qvq3NFJJcLORNNs/*)
(*V+M1tKxVa4bZG28HlLJ2LMf7DLFmRyIk+ZrApSrJYPfZTtDXk57t9/7OLu56*)
(*wkms/A2wSp3tsq5ON5RLm8bh/Ukd7pZ3U7vrYXj5D6ndTd1Qcb2cBe/7EXoQ*)
(*ehH6/E7/p53CtKiSFlDZWr1ukTsJ+kr3zPbJh69/fkLzaQbht7WHyO/bwaG2*)
(*dD7ef/6dX31DRcfm3W4Et5hYy4olXeDR1iaL90vv+Nz8ZhLWAIiPPEla2A2P*)
(*uYLS8T4kgQuBE4EPoQehF6HP7/Q/wxDYHNPfApd25LwYPEsC23frZvvh87g3*)
(*Vy1/3wzbHS+Nd99rB/K8PbN9lZ2Ly0tI5U1Q2XLsYE5EB0zI1J7E+7dkS67g*)
(*ka5G6GniX0SJ7ASO+I/f8b4cYSfCboS9CFwInAh8CD0IvQh9fqf/joD3az7P*)
(*tGCfx3a8USOBYX7CbN/7MVKUtJxsBlfwPnj3eDu8Q/az/eQFfHkNqkuaYdEn*)
(*2W5z3Q649fHJP/q0P/2G8CPCfwg7EXYj7EXgQuBE4EPoQehF6POzn/vr/mse*)
(*tLpBdWhlK4gK75QT3UwCfpPrs/3tKsWQSk2RFgifzZvt4FrqNts3JvyY8GvC*)
(*nwm/IfyI8B/CToTdCHsRuBA4EfgQehB6Efr8Dn8ZGaWztyRaIW2pU85SARL4*)
(*Pgya7WMT54o4Z8T5IvyY8GvCnwm/IfyI8B/CToTdCHsRuBA4EfgQehB6Efr8*)
(*Tv+28NviN/elwmTM+B8YD4Wrw/m79TAe+ud6w/dnvWHluox3TW8JLN4Kj1Sx*)
(*/LuUO4WvA8u/v8uPJJ6ZBKbgSrhwcDq7DssvmZw9mwDLLw2XauVvM9fCsYRR*)
(*FmuFXnj+2HQU77d3KvEGy2Lx00hSfwE7Fj8F7CWYTmHx8/Vv8otqRfqME4bj*)
(*5Dmtk5UYrvszmFgaMTyNbuy7v1GmCcp64mTNVDshqPDxArw/H6Wz6sBZDEf5*)
(*z2/Yj2G4HgvkW3IRw1PTSrReRaMFyCKfup6wtMNR+qrZvr0ci1BbMIajxF02*)
(*10/8GK7nD6Wl/m/wNGHaK9u9iATHyWygsrMVpsmLElcIUeGA1OnBS2UkqJjc*)
(*ll/m2gJ6V0/M9vnVvkbffvqyHRZpi6mWP22G2oYxWhE7FfQS0/y+qHbA6r3G*)
(*2Y6rmsGsIu4M3v9njpbSGJXthOII83Osyk1gEW7zaZRGge6f/kP9k//MrPPb*)
(*moCd6/VvtE4NszVC9Zp1d3Owc23CG5B8pqMLVJZdPr+wvAEuDggq4fMChZhL*)
(*lt5m3ZC7cU3o0Yl6yGOfMX4bTPmFO5HnCfxvnFhp/upbNxRLrnNZPL8e0mru*)
(*rx03o/yqY4i6hqhnRIJjtz1w7oEeg84FemJ1MH2JNh65jfKrnvf28prA6/m+*)
(*3Ktesu2i0Ee/7Fh4Lwo2RWrvtftOB9bDiV0yak1wXuPdwzUX8qCjLzcoPAOr*)
(*M5xr7PG5w7KwgsjghiLozYscsjYjw6q2DU/xucPY4JoLp/XLwJUc7tLSOwDf*)
(*Fb0E8bnDqpfSnXLf38Oo/dtzw/R+cFPR7sbnDnq/qQ9XPIhXehxYA+f7Xlfr*)
(*O/XC41Mhn/G5w/qHXSUB1nUgHBTtKXG0B4zTTvfjcwcf7YSKAS+MH4NJpm1C*)
(*N3gbWrfic4ff5esi8yyxJLYmaOE6laZs0QnmT0vo+Nxh32/qAen9xvPHtrdA*)
(*1M20b2Ur28Fk1+7ZuUOrzHJkhPkfx0m/+cWYP0qy1fzHucNf/NZitadg5rc2*)
(*CE4qbOM70Aq3ptRn5w4XCw+flG8kQWt2c76PVQt0L6bl43MHIv7P/xn/h37G*)
(*/+0Bj5/RDTtgvVekuDkLlmeKejTxucOxn3nE4WceUfmZR+b1835hK+6EeZkt*)
(*/dffNMJu2Vui+NzBe8El46UqGK+SGfYaPdoIm6oSfuBzh/yACye853dDqXmT*)
(*OSmmAXrOxRbgcweinibqa6KuruX9Np0d3A3qLWKHeePqYXkhPQ+fO7QKvB22*)
(*Ku2G70JX5KcN6oGZx3gdPnewqngUun9dD7RztD5aWVQHURIPs/C5w4oG7qbT*)
(*y5LgOKdViU4RDW4LTdP8+klAX5+U4bH+DewoX8j5XJ0MX9qbpPD5wpVWubJ2*)
(*6+ewZdRXUoyDDns9Qys/PG8DRbqy6KAZAts7G72G28mQbjKji88X2nxzi+dp*)
(*P4MP9wMixw7RIanZfcnpgFbg+RMvU/3Jy/w+Mou5esaCU9DTlR9c6XDjezb/*)
(*uvAWOB5tbbBq+DWEnsiXm/xAAc4/cnjx+cLrI22ld5ligHmVqFpzOh0u9B6T*)
(*Ty5qhrjYnga5tbnQeKaoQEWKClwrOBbg84WzHxMjqtKiIUCxKCm5hQ4K7g+V*)
(*P+DzBTvWbkO+aODQZdeIpdLhiMOxAJPwJtj0G379O3/r2aF0/3VoG4wx7cL7*)
(*38DJkTzb9+ZZWFGSG5AMXLN32s/P7RAi+mGI+jUTduTlFanyDIPBuIwDPl94*)
(*YgEtr7gigdvKkXO9AANIW5gC9kQ1gqbJauP5rFEgJzCut4+dAS02RlmUT42/*)
(*4gwlYt9snDluapnYuVMMZCfyVBYb+gHZPCghh86Ahn0HZSjGNbA1qM9R6sND*)
(*aJdcwfbkKwPGozvu1a+pAYNl4xryr16BRltC4uu9GN8weV5gwdIL6lVv1O+5*)
(*Z4NNpceacwVU2G3Ta4LPFx5IeFaMpmSCZfiRgCMiw3Cu8VIkPl9gGRRT/Sb0*)
(*EgKmP++64zAMPe4HbfD5gn58f7RmeQbseK5vM1M+DM+vyBni8wVC/3Guttl+*)
(*yDzOrx4bDwqDuHLW5LuIdLh7vDV7hJ0GrQ1GV+54dcKyx98X4PjK3z4/i3dt*)
(*9qdZnHPepw5qbs2GqOBsqVfVWBzZ8k0Nny+Qq6987pNNg4DNmy+xqtNgTaHm*)
(*e6XMDqgz1nMdzIwH+xUCF9PX06H2YGiypQYWL2rWjuJ+fm4wWhj3853KP2Zw*)
(*Pyf0vHLx4mxfKNvIWinHSwQkAqZDWQ6Gwx11gZOn5BjgwhzkWbeoET7fNWgr*)
(*S/CDAzEtu9gpDFi52kjvlUcNWOweDxMRj4DyvSnbRcQZUElaKzmu1QjslNaK*)
(*Yy8SIGpweU4omQZBP547n1QmAfc3K4/T+vEA6ME3q810ODqom1nO3waiO47E*)
(*hpnEwfEANYnxC3QQVGjXz+VphcWxHecs82MgSkTpSmooHR5vlq8b39QCtyu7*)
(*eIS1nkLWhO/IzVJsX9cEQ4pPNIPNlKXJod4XUCliF85ybxgOs1y4gc8dOnek*)
(*cOL9H1m5ckG8/5PnK8LA+z9TMhQDrTtpkMEp9SxhNw301jxIutbUAR+sOxkr*)
(*1qRAqaH2qVI3GizaJLgCnztEq2wg43FGimksH48zMvo+C/G5Q6zTM6aizCdg*)
(*9XpHUMZhBjBVvawUx/jq+IqdRoumMyA6TNdmPH8YqkpPOtGDumCUJ/vkmEU6*)
(*XPVefejAShqIbLN9OGzSCWPx4vvwei8v6ysDr/denzHWx+u9VOX8r84cycC2*)
(*lXuzUAwNnOLCqDS9dqBZDw9GRPmDtht/AWsbAxat0otxHauBd/7l21LWJUK3*)
(*dMCaSBIN4q+vyHe3JoHg/diqPi4/8PpRzbtrlAHKt5lDvu6pARZ0tljBPgz2*)
(*WG+mkJQZoH+Vqzn8TQMMCKIYkW9+YBx3NXB7PwOeatrmGP1z7vCXuDFpzlJs*)
(*UhMF7WSPQ9JjdChdNFH+3qIJtifx7NRSj4J5h11kb89nAMv0pPJjgSZwop62*)
(*s50JhgNhdgdP2DCwuKha/cit/pd/eo0KzPYhe8M8Jk5cWQ/v7ogNq2uEAtll*)
(*stDfhAH59q3Ctd/rYXPy2Gl8HZtrlUfwdawrY1//x3WSExNn1/Gn3VKJt1sH*)
(*WVmlm7Qbg8BRh22T1l0GxLgX6l7nroe17eS9haWPQSXTb29OCAPCn/uQPBLr*)
(*fq0jdW7t7LnexCQgqBe/FirUzk5rfXwEm7dqHsp/zgC4prphhUYdJOyp1ttB*)
(*CYRO15sfvbMZwH+uz+DWcO2vdV4LecyuI7LK0aOSIQylHw80sfMGwp03j17t*)
(*L8Hw//bSUCKwFvz7XpPf6ATAZoZADE81Aw6KRGo+U/7nOr7S72bj5DnZaztk*)
(*XUTB7HuixHvTFBDPCU7zv0WDAgvh5fCpHbwzeGh4/tqb6h6I56+PQtFKeP4i*)
(*1lnCWD+7Ts2SR42BV8Xg/TJu5vvVLpDaf/729RsjcMtPpiQwsQwWfziR/djF*)
(*BeK2KvK3Wo5AhM+LYSubMtiTPZP6vSkEVhvtP218iQFTORmc5XX/xD933YXZ*)
(*9Y0vq5lfZReD6BBZ2z3bXYAiMrBW0mYErPgW14Wplf16vugsfRafi6pPfDlF*)
(*hWGii8rn398KS9aIrOQ1xPIS/cZqvP9PPP/48PbZOBZUsKP4bbMIfLpaIFUT*)
(*8ABkRhIeCS0dAXtPOeG8miqMLzCOv0v3ATZHrdqlK0bgjc+t4u4zVXBt5EVb*)
(*ARbfVARWtePxzZlt3+uXWHwjvo/4fuJ715w6pR6k8hBkXzbfG5lmwHC+yfcc*)
(*VA3zr8YvL/d4CA5fog42TTLgWdz9qpHpaohccLvV4mII6IgmHftmwYCcZu1b*)
(*OYn1EOTH9BDvY/ddExHH+9iiF8Tq8D52oE8C387KJBBe+exdWCINHAyXcPsp*)
(*tkOO3yibAl8c2CrZTX68ToegzrWCgrQWSE6mGje5+0LT+GuFYtYRkO0ukvNR*)
(*q8bqz4AJM7ozrG/8HHbZbgSKNIM3TfGUwfZz/a6DwcEgqBJM8nRkwExLA93A*)
(*sB44Yo32i2bEAWXZlV29RnRoPfx27RqlVvhDUjEU45Vo4/3LxhivRDnfv6vj*)
(*vLLWP3cK44/ogvKDUIw/ovnljrtx/mioofYC44ko5fr3L2xFPWjcfdVCnCdK*)
(*xpsvux3WgMjxCloYH0QceR6sOB9UtFPSwngf6lD8PA/jfcjkYtks7/M/5NSO*)
(*8TsUy/HkNsbvEMuTk7P8LtJDTBrjcYjGt0oZ43GIXW7FLI8zP//FDuNrqJLV*)
(*bj/G11DkmqN0nK/Zy0UCxsuQg6nEFYyXIbmcQ59xXnZfNkEU41/oWVLHeYx/*)
(*IRe9O/dw/iU+M30V41nIUGtxHMazUIHF93M4z/K90GGK8Sn0yZLPB+NTiFN7*)
(*vQjOp77EFUlivAnpdUdzYbwJ+VcLfMd504TgY+maBD+0LUO3mI3CQNovdvfl*)
(*YX4Voign8xKrG2MtjIt6sbqRX8JrHv73Glv35Nww9CiHRXmBL50tByBNSxbh*)
(*fwfx0uK5UJNgDYwx4sRFKnvBekWtD/73BbwPktpXKtWDqHeIm1RTN2QFnL2J*)
(*v7cfVaRgyt7dCJInLEffY7xz//30w/j78OK7zSrNRVpgnuVp/D1zaLprF4K/*)
(*Z56mMXmAhMXxkgMD/pHY/WGj32w8L3A3b1iO5TeWmNOfj5u1wIbiIy/w96JT*)
(*NHfKRdl2wFeDoOtNw1h9mXtg9n3jZCuNTecGO+Gry+dUnuhG6FosboC/x1t1*)
(*HYTS+bthXpDawlAsLwb8KOTG34+9HpJHFn3RDfLreJbq2tdD/CF0HH/vdFkd*)
(*8wlrpR5oqetu6/SrgxVDkxT8fU75W3k7JIp6ICnVOp65qBY2TXmX4O9JLrXi*)
(*7t/Hlw5PgplfnpSgAaV2smevYCe06sgpmmH18NMzxSIxWD0ssuy0w0WsHibi*)
(*xvWfc7Tdf5qjMf+cWzH/nFv9Q/yJ+P8/Xf9V8rlr7vrvfH1Cf0/+r1/zf563*)
(*hR+YvvzzvP1e/vN7gWViq3AgV2X+vyj/m/r/bfnf1efvxo2/rc/flVv/wbvR*)
(*cX39rn9R/rf1qTH3+CMszP8v6/9OfjcCGbz8VvsX3H4j/7fj8zflf1ufcC5z*)
(*fp+Yj3/Z73+R/P95fKyOHz7v86H1L37yXyT/fx6fOX3m9MGvyp23TSOiBuHn*)
(*Hf1n8n9R3//P5f+n9c9//nuEPX5jr7/Il2C/jNdFz3xnRmZmtsB/Jv93X0Sd*)
(*tltneux/Vb/9Wf6P69+H53/P69+t9//t+v9dztmcfE4+J5+Tz8nn5HPyOfmc*)
(*fE4+J5+Tz8nn5HPyOfmcfE4+J5+Tz8nn5HPyOfmc/N8l/x8P4xRg*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx1mwl8TNcXx4PYldpJah8qaOxJaruCkLELtVNFLGUQilpjr63IWIpYIjRC*)
(*lEhjJEImmUjIKouQmGyTSUJkEZQ/seT/Zub9zng3rc//839933fmvN8999xz*)
(*z3szaTd3uYtrVQsLiyzh/6oJx3NT/W7u7rZqEH/82XbQiY7yAIbzXX9W1N4c*)
(*3IhdeZZeIZNriJ8fqelSfYMVk91q0vumIpa4vuhOvrN9W5YQ+e3fMnky8dwz*)
(*PY9sCm7P9tpGxim0j4if6GBhKX8hY8P/mFugUmiJL350dnN8aSc2oLdSVtsi*)
(*h/j071UtHCI7M14vdOKcP0I/zr9qFBDZISOY9IPre7kN++CnJv3gAe96deoo*)
(*fB76wce7P835y+0u6QffZ3ttbF/XKNKJ+yNuvC7owTl/hE6cN//Y4GuDf+gE*)
(*T75X0b5DRjTpBI+dPy5uT2Ec6QQvs3Y5XO73gHTiPphH6CQuxofXBT0454/Q*)
(*ifMp39tuMtwXOsEvLd7l6h6YRDrBBww93NPKNYV0wh/yCjrBMV/QCY748Lqg*)
(*B+f8ETpxfrC+85y/3B6STvDd5ffD+7ia8xufQ55DJzjyBzrBMV/QCY748Lqg*)
(*B+f8ETpxfkc7b2RR7XTSietYd9AJjnyGTnDkD3SCY76gExzx4XVBD875I3RW*)
(*sTD8y2FOt97U6ynUAegEP/756BFlj/ukEzxafabFA6sk0gneS31jbvGrh6QT*)
(*vGqw60ePHmmkE/xNww0ft9Q16wLfqO/nPsErk3T+GJiwXybPZf9MWf3YckMX*)
(*0gke9XzqL4Y8hE7wrmMnRX25TsA/5JyKNsQNOsH3efsktc9IJ53ga7rNdNtT*)
(*mEE6wQPO+Hcv98smnXcWnW4pV+axVr09Bg5o1o10gk88NOXEl3UHfEqji0MN*)
(*8wud4PUf9NV8CHtMOsGj7kYVS/JP5CuV14u3X84y54HIt3y4u+lprLnuW7da*)
(*6qPQFrAwp+yF3Ty/I53gR5NcvtsrrBfoBFfsq7LesC6gE9x53/yphnyDTvAf*)
(*5y1da4gbdIIXW2QGHbXJIZ3ga+YVDXQP1JHOdUn9hB2rkDWb5HnJ6qvupBP8*)
(*XLXL+jiXBNIJ3tv546m2bqmkE3zus7kB94Y8IZ3g+bdyZXEuWaQTvJ1tufWe*)
(*12ad4N/UqNI02COXdD7eWTtMpShisnq3I5zte5BOcMvd1at+ENY1dII7HWmh*)
(*M+QhdIKHtzn4/ss6CG59SNPPkG/QCZ7a2HWwIW7QCe7hX1DLylVPOvv2Sxut*)
(*VZWwtOnNusTmmHWC63qfzty1IZF0gqe8rL513LjHpBM8Se97fdn+DNIJHjf4*)
(*+epdG3JIJ/jAmQ6HlIpc0gk++YXdr4+755FOj1Kf9IqKF+zjsAuDC7b3JJ3g*)
(*dxu1mmyoP9AJPrn8XFulUGegE7x+q4JjhnoCneAbLbY8T7DSkU7ws1fW1/Bt*)
(*oyed4KdWZjkUv8pjaxbI5I2EOvXN7m2HSgS+T/HVgQteBezCqJ6rtKpMlh9c*)
(*I66T3JvJ9NtX/rYhjOzB61k39kq3Cid7XcWvcTcVIez1jWeNl++PI75owtqW*)
(*y7RRTDu8ZohSkUx8RcNpnSwsElm9HWETn8WnEu+2/i2TKx+yQQFfh8iD04g/*)
(*yz08TSlLZ+9qWG0d+YOW+H8de0xfOFwp07Gfr8x2blyUTfxAfbsUlULP1jts*)
(*qD/vUw7xYo3lHK0qn40qdHjZ+q2O+Mi1KcUVFU/Z4k09wxvl5hL37eq9TiZ/*)
(*zvrOvrugVoSeeI2cFTXkymK223tstUUn84jPO8IOK7SlrOGtzXkui/MpjvwR*)
(*caTzWdd8Pvpdq3Sd58i7jnXfrq2xoQ7lG673+LNZ3Y4Zl+gc18HxeVyHH8wf*)
(*+Lz5f1+96hZIHHo+r74d6B4YTvMK+5XVNm883COIOOx7T52vKn51l+Yb9iN9*)
(*Ph8PEq6Dwz5qeqTVx7B7lAewP/a68/t4l1DKc3B/y7R2H4W+FPbwE/HP4wb3*)
(*h8SQHcaBccEOHOOCPcaBccEeHOOCPcaBccEeHOOCPfRiXLAH5/Ujv7BOYQ+O*)
(*9Uh5IK6L07s6T9wijAv24P1Hrf55x+UEssd6cfstc4x9uobswb/K9dWEu5jn*)
(*G+toYEj1pTYlEWQPPqnJkWMhjknm+RbXV9nefu4lQtxgD160cc0NhSyZ7LHu*)
(*Wh6Yvdu9OJLswc+NyPn60EezPdaj3ba8+su/yFfwIfVmXtoYm2LOb3Gddoss*)
(*rfFJmBfYg2vym6/6Ml9RVz02V51wWOgzsY5gP1jv2dCqd0+aD1z/u3XOil1Z*)
(*37LVL6O7yZUZ7EniHz1t5Ep2XHfj9AqtiuyxTh0dUl+OG3ePpfx5PFihzSJ7*)
(*6+72Fz6H3SQ+c59jRZDCj/VfWfRKrrxLz8uwHx6T9MhTyFvkN/VNC5uu2Vt4*)
(*m/IY/PXAjF8eCHUe+QperUaTi1auEZSX4LunO9Vs5xZJehCnPp5jdj6LDaNx*)
(*QU/bcW4DXMbdpM9DF/SAQxf0gEMX9IBDF/SA4/6IJ9VBMf8tQ5cUFdWOJo48*)
(*v9jXsVR3MYY48nllkw9FbW3jiCNvFZvch7h4xRNHfs45eGr2sCoPiCMP1ddO*)
(*tz9mY4478qdk//9KnsYmUp5gftv2mdpxU2wEe+4Sl6FSZDMX7+T5IQpP9k+v*)
(*Z/3GzrzDbr+bf0wmzyIe+s0P8p+Sb9O8IA/n+Kf0KnHpTPs7/JcNa1b2TliP*)
(*8O/V/kL+cq0Pu5sxbU3Yaw3xyM/BH7+Tb2NNPmX/+vtrf+pnaF8aVZb/5fsC*)
(*cP2PGTZ2rirqZ8DfuMxfJMsIpn4G/G2/bxz2CfmAc3r/JPqnfgXvJUT/4LgP*)
(*/IPjPrx/7CfYR8DxfLcqJ+2FIQ/B8Tw1+urPVzp+MX48vxxdF2BvLeQnOJ4X*)
(*khcM3nDVzbxfoD8ftCL6siFvwamvfpNXbnjuBkf/uafWJJ/xQj5HVR/uo5RF*)
(*0zw61tPE3B9yi51dErZUKUsibt3L0WHn5VA24+GsXVpVKvFFwS41bjuG0zn8*)
(*wQ84/MEPOPzxfpoP/HBWJn/C+lR9tvvQRw1x5CPqFbhzTc/FWpWONfxqq9/z*)
(*OlHEfUIWv62o0LO1s4o/lC65R9xyhcN2mbyANe+UfWxk8H3ic2U1v5Yrn7G5*)
(*Dv3evXpjjktYWuophfY5i4l2u9NDFku89e8XbJSyEnZp19wxyU5xVKf4I+xx*)
(*7ujbdUmF39lK18Gx3nC943l7nXtwVVbntO/+L8c9wC0v9qNQz7ct06u1qnji*)
(*V6YuSlu+/zb7ZHyuSiE+sEt9W41LGAve3a2xhUUacY8tP9ssk5njjPvAPzju*)
(*A//guA/8g+M+vH/UJ9Ql8BZ/9e4gV+awsMNN+z+ZEEl8zU9V/RXaXCZnbcpa*)
(*hprn92HTpAFKWT5LKH4QlNnEPI+9Ys5GqxRP2ZETh0f9Ps08j4c2L5usVRWy*)
(*BkHjs9QHYoiX9hqor6goYkccMks3qGJpXkY/rbtCJi9lqUonj8Lz5nGB6wYG*)
(*/fNjsnneqa8W5wt8veMqlUrxgmlGhvbd99rshz9ineL8sOWtfDtXH9rn4L8w*)
(*d05AN89WNE+4z5Sw0cdvfbEOwR+FdpIlulylfRF+Qqe0nVOwvR3NK+wb2004*)
(*tXuDP61b8JpnLQ5tDbxO+yj8HNoVc31oRgfKA9jbW14/5ZAeQOscvJNdSWyX*)
(*kr9p34WfxG7JZzL/6Uh5A3sLreJF6atAqgvgO5bb1tpafIM44oa6Ab+IH+KG*)
(*zyNOiA/sESfEB/aIB+IAe8QDcYA9xo3xwh7jxnhhj3FgXLBHH4I+EPaoh+jr*)
(*YI/+ZPqO0vDw8zZkjzrprYnqp18VTPboW5ZU797y4qiuZI/6We9jy0k76oaQ*)
(*PfqZOQ8u3Ryq7Ub2qKu+jZ52XCnUB9ijz5m+b+r6KZNtyR71dttYNqN5+R2y*)
(*R/8zcfebuhp1d7JHHV5q8VvV5lPUZI++qOR/iy30+3uQPerzbx5BOyOEugSO*)
(*PnyVo4dlkrAvox7BXxcX5dOMhd/Svo7PvdOO2GYv9Amwx3rdUVLnxjGbMOpz*)
(*YL96aN9bdd7fpP4K/Y99dOeYovP+NH/gymkByUWx/uSHvv863OfUhP1C32Wz*)
(*YJlWlc0GJP7TPUyxj90rXFvl5ZNANntjr1FKWTbznP5ZaS9fycp/DdnZOvMi*)
(*5RN0nnw6fp1TFfNzLsXpWHb7Dm432Oxhx2pbWGSQnh1fj21naeFPOlDHRnwa*)
(*0+3ajJ7m9wv/cUR/2rzi9JW+QtxwjuvgWLdj+9RdZWERxo7uCZ9VIqx3vi6i*)
(*Hnb6QxsgBIKuLzxgeD69Tn7p+8SIB1nxpc3IHuNVdxg10t/tAnF6P7D4XPS+*)
(*wiv0efiDH9wPn8N9qa6JHP7hFxz+bZ/bRii0T6jfrjltvkUvWQj5QV1HPQdH*)
(*nUZ9BkfdRb0FRx1F/aS8FPMXz4/g2H9fsoMHep4JIo79N29pXE6M0NeBY/91*)
(*GN9HcTTBrB/7b/n3TpHuTneIY/89sH5b0G9CHwiO/XfsufWfqgjzjzxEfALD*)
(*4+03qUIoz5H/1WN2xZ+9HEjrAvl/ZGy+S2ETX2Zx6N5GrSqd/LxJ62wdfuAW*)
(*rQvMc/nSSUt6rupE+Yd5Rh6iDoAf2ev00PD8iHnE807t0ace1t4Zzvaf+TRO*)
(*KcukdbTP6bvASBd/GhftX3W3Dj/npSI/sN+Z4N7Heso1em5BHp5YZtPC8P0p*)
(*dCKvHlZLzd9a1xx/XN/4eczooz18icOP+oZdjr2wjpAHuO+n3J25J2z8mcW/*)
(*/9uilMmF/wXw10WuqcS1QtBUwvPVv9snV+JGc+H5iudPTBcqcfwHp4t0ckc1*)
(*dIJPGeYc2j4jWA2d4JMirW3L/dRq6JT60aihE1w9x3rYX2531dAJPq1K90t9*)
(*XKPUUp2a/9CpIT1SnXTkdGrIv1Qn/ERzOjXMp/zhwj2FcZxOjTjeB6STmzfS*)
(*CS6Nj4Y49OCcO5JOqZ8HpBM88qR6sHtgEukEd+ytqm/lmsLFM/k/4knx4OKZ*)
(*TPGRxjOZ9Eg/T0cunsnivD/k4pksxuER6eTymnSCI3+gExzzBZ3giA/uJ/Xz*)
(*kHRyR9IJPq3GvO+LaqeTTm6dkU5wab5piCNu0AmO+YJOqZ9HpJO4qAfn3JF0*)
(*fq4w/MuupBO84H8XCzx63Ced4DayOfkJVkmkE7zLjQGOxa8ekk6pnzTSCe41*)
(*aseLLXW1pBO8WtPx6yZ4ZZJOD6O/3Eo6wZGH0AmOfINOcMQNOqV+0kknuCl/*)
(*Mkgn+ETjfGWTzg4GrMyrpBP8iWT9aohjfqETvCLliPeHsMekU+pHSzrBWze0*)
(*Kdh+OYt0gld11G9+GptDOm8YLxdU0gmO9QKd4FgX0AmOfINOqZ8M0gmu6lKi*)
(*OmqTQzrB7xrXo450jjA6LKykE7ype1qzOJcE0gn+y6DmC9q6pZJO8PN/Zh2+*)
(*N+QJ6ZT6ySKd4JMbDzR8j086wddbz2sZ7JFLOtON14sq6QSfKKmHGuLIQ+gE*)
(*x/xCp9RPNukER9ygE3ywMa/0pHOJ8UYllXSCtzpnv2LXhkTSCd4iuonzuHGP*)
(*SSd4nR2ph5ftzyCdUj85pBPcbugRD6Uil3SCr2g8zf1x9zzSafpXVkkneBex*)
(*/kAnOOqMdN8tY5ZiPZHuc/CjI53gQ2dE1vJto1dL63iZWN/y1M5K03v7mwb1*)
(*wvNvo3mnPC94FaiXGm+cKdYdbzEOYWQPnpZ14miaVTjZm/SGiPEU151gD97e*)
(*/7R6pVc82ZtkRYnxTCZ78LsZ47bfaZNC9ib9iexZ+Cn7Z/GpZA8+ac7qxJte*)
(*j8jeKFP5kPm5TfSVB6eRPbhsajubib7pZO9sNEhnnZv6rB75g5bswdvHOyw9*)
(*MCuD7Lkj2YPXW3A/U/Yoi/OvY7JB5SMaF2Vz/nXM1mt7TurBHLI3zZueXWmy*)
(*7et5n3LIHjyo5PNwn3M6Tk8+69qq/5vWb3WcnnxWb3ZWlXvnc8netE89ZYN0*)
(*n6Ma5eaSPfiKJrOaXTiuJ/tDxsA9Z+6T7ZbVitCTPfir4KZBLbblkX17Y5yL*)
(*2bw9TvUWncwje/DWvwz3PvlTPpcPpaxmh5xSl8X5XD6UMqthqgaTHQrUyD/u*)
(*qEaegZv6kGtkj+s8l65Xvm/0FvfTS9x9A4jjg5y/LchjcNO+E6gGhx5T/xau*)
(*Rh7D3lQHgojD3rR+76qRx9z4iMPetP/eUyOPYd/MuF+Ecv2qN/XzsIefC8Z9*)
(*J4bigHFgXLADx7ikcUmkccEeHOOCPTcOsgfHuGAPvRgX7MF5/cg71DfYg0vq*)
(*GPnX0bik/nVi35JA9linoZF23ezSNWQP3rXqvM3hLomcnnxmPS2nf+eSCE5P*)
(*Pmvg2XN8iGMS2WOdIm6wBy9+/2mpQpZM9liniWOsBm4ujiR78ImNpkcd/Gi2*)
(*xzoV55PswSfNSJq5MTaFy4dSmhdpPpRi3rh8KKP+HOsI9lhH0vpvXqemvjBD*)
(*zFuleB8Vt38FiPv+PbWpP8sie5POm8RNev1Enab1VZv2OyVbYtn+/nEhb6Xr*)
(*OkDsD29z6zdA3JfDuXUaIPbJEdx6DGCrjf1eJKfTm1Uz9r1h3LiU4rhuqvF5*)
(*6IIecFpfoh5w6IIecOiCHnDcH/GU2uvE/jmaOPK8o2X/PrqLMZyffHY1d1CX*)
(*trZxxJG3puemeOLIz1HR9geGVnlAnPLT2IcncnEoFeOWqEaeYH5/MOZthFj3*)
(*skXuyaK+9YsbNfOO2nS/LOIrXbvnz06+TfPC5yH6IvhftFzX+t2ru+TfpMeH*)
(*LRs34oD6tYa4Se82sT/3595L0D7DvZfwFvttFfdewpveF6EPBEc+SPN5G5u6*)
(*uUSTYnWd29fofRi3b8Zy94V9Mveeypt7X3GbuPT9gJq49HncvF9In381xKXP*)
(*mxHEpc935n1E+jwVSVz6/BJFXPq8gH0zmubXtI/cUhtlyJKItzHW/1C1qQyl*)
(*EjfVbewXfgz+4Acc/uAHHP54P6b4PBHrtoY48hR1DNy07nRsqa40qbBOFHFT*)
(*/PXM89fzzUuX3CNuWgcF7LKxf75P3LTunrHQrikVL99EEw803vc562C/P6S7*)
(*LJb4cOO4Stjpzi5Dkpyw3pWMO5I9uClPzpI9roNL+y4l7RfiuMkedX6ZEcQT*)
(*r2vc32+L900h3s24L4epjWGpeEzctJ+a44z7wD847iP178dwH/gnfeJ9eP+o*)
(*W6hX0vvmMN3F+gvTJ0QSNy2vXDb+x/YNW4ZGcfmWz5RvpjzIaGKeR9N6fMoO*)
(*fv5q6v5p0VyeFLJvF7XRhR6I4fKkiF0aPfXZelUszYspT0rZpU9Dtzw9H8bl*)
(*T6lYP83z/u/9Nub3BZtirIdhXNzoyNUlP3H9+tC+zPvHPHF5ROsa3NQ3XqV9*)
(*nPeDeYV9a2Pf6E91ANzUH16nfZ/3gzyAvak/DKC6Af6NsQ/8m/oE3g/yBvam*)
(*PjBQjboAbur3bhBH3FA3pH1XFPe+Qkn1Shof/EusZI94IA6w5OJB9hg3xgt7*)
(*btxkj3FgXLDn+kSyRz3EOpX611WyR50cdcS2Rs6qYO59uL6SPernWeN74BBO*)
(*T34le9TVOmJ9gD36H94e9XZpUNrpxuV3yB59EW+POtzl1WXrxlPUZI9+ibdH*)
(*fe4q1iXpOi2jvhH1SDr/5u/j8Dn0CdL+3Fvs08K4/kfJ4ryqB9R8f5P6LqXY*)
(*n5jqiT/XD28T+zp/8sPrMcUdfd0+9rR6z9UlTwLFdYT7rmS/7b3QulHmRW69*)
(*eLPRxj5TzfXnSrEfvqE2zZOW9JjOr3Hfl72gOGvF5yDuyL2vCOD6qwCyB8e6*)
(*NbkNo/Uu3Te9uXqoovWO9Qi/fNxgj/Ga+qgLailHP3mFG28IN17sRyq6L/yC*)
(*wz/lh8jh33SOeuXJZMa+IoT8cPs8cdRp1Gdp3U+heguOOop4giN/RV3cfXOY*)
(*b6s6q2zPBHHjyqW+Tlo/89negGMvPRLM+rH/KjrIW210ukMc+29rsQ+U1pki*)
(*8aimPER8TPtyCOU58r96QlX5qcuBaqwL5L+pH/AVeTr5Me37t2hd8HmC/MM8*)
(*I27S72f9qD/HPKrE56ABISvKa+0MF3Vm0joy9UX+3PoS6kN/9wVnvFTkB/Zd*)
(*jfUN7/E0tF7wfAGdyKtzYn2W1rcw8f2DL5cnIbSOpHVsm1jH/NXFcc7G95P4*)
(*HUX167GOq7zi6ffwd8qtxh92DmB7E/besetxn8Eevz9s2+bQlTttUsj+0Vhn*)
(*rdZZwzrdjUsItEoie/z+0KJcWXTT6xHZj227vf4yw9+zN3jdR/vqIdnj94f1*)
(*a9j1m+ibTvb6d1ltLYTnNYf531zZ1SON7PH7r/mxm1YfmJVB9md/2thPLjzH*)
(*HY8rs1hfV0v29Pd298/myB5lkf2MmJaTlIa/v3TyeTvGK5Ps8fvD0bd6ZKce*)
(*zCH75r1vKrTCc1/eDxFTDc9/sMfvDy3thg31Oacj++djLg9tJDwP6gf0in9g*)
(*pSN7/P5w5pRPH6LO55K9c9V1iXaGvyMOHL9kuSyX7PH7w/4vd9e/cFxP9j6q*)
(*EbNmCM+Pv4z7oYpfGz3Z4/eHLsfXXm2xzfz3j5ZLmj13F54rx7hnrThbP4/s*)
(*8fvDxGYWf5z8KZ/s57bJX3NBeN6cGnbwRdkrsz3+XqNfgb7qZIcCsg9L+bta*)
(*tPAc2uV9qm9JfD79PQ79PnD3uC5pVtcZ3j8Y01TIt9uWxxsI+Ubf1xjroZBX*)
(*Jyf97inkFXFjmgv5c/LousZC/hA3LgshTzrPnX1MyBPixvQX8sFZ9/71urpa*)
(*4sZ1bPh7B9eQMmHeiRvrijCvoS7G+ZXYG+ZxUnfNA2EeiRvqh2G+QpQdVwjz*)
(*JfFjmJfti/rWEuaFuKFOGOIf2OTUOiH+xA19hCHOty5WLy/74nsuQ/9jiOex*)
(*efmBQjzpfQhf3/4PNHEAeA==*)
(*"], {{RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmHm8lkUVx+e5wFV2UFkU1AtXZMdkR2TfZBWuuJRoqGmmiZgoLikEWgSW*)
(*4houaWpqoWFkEZssyr6KlSuGqalJ4pa74fk63/cDf5x35pnnzG/mPXPO75xn*)
(*Wpx9cdWkspTSzPipFu23ipRei3ZaSIr+2miuC3k65Mcp6zQPOSSkUchXIWtC*)
(*ZoR0D/1OIddEv1e0bULKQ6qFrIuxn4Y8GbIg5JGQcTE+NqRDyGHxfFDIwSF/*)
(*ib1MinZRtD+Ltp5rXR9S17Vnh9QPaczeQ+o49wZxDg35T8gfQ+bwv0LahLQN*)
(*aaYuOMeEtPZdC+exl3dCFob8IuSvsY+Lo10c7S/VqQhZEs+To10abaW42Kal*)
(*GDwf7t7Z5+6QP4XcGHKz63YKaZ/y/KPcXwsx2rgOz+0cQ+8mx5n/35AnQuaG*)
(*LIt9XBLt8rKM1dz1jxUXjNEhQ0KGhtzq+t04l5jzo2hXRLsy5NLor4r23Wj/*)
(*HHILZypW55Ae2g67dheH556OobeHswy5LeRXIceHDArp45rM6+te2NPtjqPX*)
(*zzXAWx37mBLtU9G+h1+E3BHS3/e93FM7bTlYjD5i9xXvTtcfEfJ0YF0W7Zpo*)
(*h/kevPc575B5IWOcz/tR4rLPkeKUnvu4xtrAujzaddF+iH+E3BMy3vnYvsr1*)
(*wbjb/riQkxxD74OQxSF3hawPrKnRboj2ZDHY16+dd1rIt+2D/R1b8Ca4NvM2*)
(*xvwrot0U7UfRLg25N+Q+Mb4bMnE/vLNswTvb9vSQ10N+EnJ1SNeI22OLzBUf*)
(*hywL+U3I/eKdF/L9/bDPEYN9/cA1wL7AlvdbY39XRbst2s0hV0Z/S7Tni8Gc*)
(*f6fMR3AOsU6sEZNvpcxX8MzbKXPOrJAWscfl0f4cu0S/KqSbXAX3NEyZh2aK*)
(*B8/AD3AKcU8MEb9vpsx18OEkx+CgmjH3wCLzDHwDBzVNmbvgmLriNXOvjDX3*)
(*uZH4PM/2Gb5jvw+LXzuwaxWZi/if8EGFc4jzSnFb+o44Jh7au0al75gDp8Ab*)
(*dQOvTpG5aLI47AN+gl+OFqtt2sebxDSxDd/AXx1T5pv2++2DPnFYP7DrFZmX*)
(*WjpWwgKjxLu0nXzf2TUaxrwGReYcOBjOPVI9OKOb83r4DF5Pn5nfy+dL0z5u*)
(*ODjwDioyF8FJcE3vlLkNHuwqLrF8vFhwAnHdKOYdUmTOAbe/76bYZw04CY4b*)
(*mPbxWokXuovHM3xR4idaeAT/fCjaH4oL38A7TWK8cZG5CE6Cv4Y7B64YIcYo*)
(*n8Ee7TPzx/h8uX1wDw28pkXmlhJfEOfwxek+j/S5SqzxPoN1ss/wE/w1NqQZ*)
(*+bvIXAfnwU2npsxJYJ/mXqscmyrOGLEmuHaJC+CGLoHXucg1B1x1X8iZYk1M*)
(*mVNKPDUx7eOps8Q6x+cr7bPG6pBVIb9LmQsnuA+w4KnzxDrf57PcC8+fhjyY*)
(*Mr9d5T7BHR17fDzl8wP3Yc8RLoQHzw35POSzkOm+hzvq21LrUFesMR/1TzkO*)
(*4Z2l1h3UH0uVyb4n3ugvd4xaZLlyie/xz9ViE5eMk99XmOsZw3eJE3LrKvM+*)
(*8bLYtRv7nprgKWWK8/q7xhrXXCb24WGT5kXOL/8KuTblfLFNbsdu68yVw/QD*)
(*+hscI49uUKb6/mT9ZpNj5MVNyhW+B+sysWnJ8fS3mEcmuPaV7oWWHEN/gj6B*)
(*7gWe8YW25KQLtcUkbYPuRrHHx39tF3JkyIiQjvotMQ4nwDPHxNj6lGvj17RJ*)
(*mX5B/qyVss9Pc/x1/aVmynX1dHXe0Kbk4H+EPJZyvqMl35Br5qecy2qnnM/o*)
(*k3/2hvw/5fz1ZcgXKefQR1POeaUamj45qizWLYqM/zdx0f+7c65Tj3XJW3A0*)
(*XF0RckDM+0PK+XdU9EcWeWxMyJCQCt+T80r1/WxtfJy2Ip8+h1/YJyeRm8gb*)
(*bUOnRkj1kN5F1iE/Ps+5pH25kv001Q7kZXL98UXWIfe9gE/ZrxD/SOfcIEaf*)
(*IuuQy17EZ+yzj5vd10v4Tso5q6PjpdqaXEN+6Vvkuei8jF+lnI94d6u6neyD*)
(*0a/ImLfpQ+DgU+QAcgGcujNkWzI3hX4PfaV/kfEZJyfhh+SNV0K2p5xTBonD*)
(*+wFFxmF8YJF1yBH/DHnGPuvd7fqDijwO5+8K2WEffof/yQun2oezBxdZB054*)
(*NeRZ+7y7T92x4oNxpuNw8wMp8y5cekSRufgB392v7rn24fD/pczVZ9h/1vnk*)
(*BfIYOQd+gC/6hxwVmJUhK1PmPrgRLoTbxxvX7L2ZOQ4Oh+v5Pl2RMv8/or9Q*)
(*/+FjC9QhF1A3Ei/EF7UrcURs8i38+5CLUo7R+epcrz6xXGl++W3Kay0Qk/qW*)
(*+CF2iL/H7M92nPzyluPgPOQ+mbtanIu08VLt/5z7b+oZLdW2+Dw1Hz5JvFAj*)
(*4vPE1kL1b3Kc2MG3qbHwWeKCGgsfv1kc5j7vXPRvVx8d/GWJvoDvLbaP31ID*)
(*4Xv48iLx73QcH97pOP1d4vC/7haHube6n476BHka3+HbfKP7WeDZYJ+RfjvU*)
(*9zxXee74wHLt2Tp0WoU85VzOCX9oWWScR7T9CvVXeQbgw6VrPaNhxF1ZxuEe*)
(*htxwtZirXZ/8wrcP/gMn8z2Cz+y1Xz1lbkeHu5r7/Y+cY5n3OTVS5k6+j8pT*)
(*/n6BP5uk/G0E9zbgnNwPPspdCuP4dl35sFXK3ybY7YiU70w26A/kJvDxSe4o*)
(*NnnufF9v84wOlqOOS7nmh+u6pHznsNkz4g5hi75RX/7skHJNDs6AlO8EtuoP*)
(*TeSuE1L+jt7uuR8qX52YchwTz6ek/C28Qz+hboEr4A2+Z5/Vbmu0Nblvvv06*)
(*nhvnRx7Er4mTue79Rff/mLbADsQWMTZHOz2nrR4VBx/AlsQGfkg8EW83ar8X*)
(*tOE6McnLC9Un3+HXxBv55ZOU64T4S9/EFjF5m3Z6WVsRK8TMHZ7JTs+FeCLe*)
(*5mm/V7QhMURMkguoP6hRano+L3lG2HKX9oQ/4JF7teWr2vMZccaKwz7xc2of*)
(*aiPqn2vtM75ETLj3Q+cz93P3gA7+DrfW1p5vei7zHZ+hHfa4zzXqcI7wJXw6*)
(*y/N6S9uutV9Xm7+93zkSDw21+bueNWe32/PifN/xXBbab+qZ7vZ814szx/Ml*)
(*TvCfJ+xz1pvFv0U77/Ecsdkbni9n+p7nyNm97zlusz/Ps/vAc9xu/y5t+6H2*)
(*fMY+dl4kZm/P8SPPlHMkp55hnziBRx90vMSpH3vW7PMTz3OHOPjD0CLnXbiO*)
(*XP6pc9ub37+Xcq0Nz8K3cFFL9V/37Kd77l96vtxFU9NW97zguFmOoQMfUv/u*)
(*VecL58zQH75yHKOiV8Nx9PGl4UW+z64uj5ZZG1ezTi4Xn/noM4YOOGsdr+F4*)
(*Neeucz5z+3lHAQdWt74t99zhR3yA2pi7Jvi5jTU1//GEItfE5dbVjJOzuDeC*)
(*o+FnfBKux9/AoA/nn2g9Xi6Xo4/fcgfT0P1wlwP/dtBXyQH4OXdI9MkF1Mn1*)
(*7FNj13Fd6t4GzsWfwcHPqdtruQf+N/mAXNBa31ipD8P139z3FvkeBh3uMOB0*)
(*+JwxdMgF1K68g/+5O2lin/q2sTr4P+Pz9HlwiIXR1nrUWtxnkCfIEZ/pb/AM*)
(*de9hrktN21wdYoH8ca++TJ2KD/OeceKFOOU/Er+9tDl3ktQR3AFRG/CfK93D*)
(*UH2e+oFvphbqU1MwTl6mZqD2ONB5RxX76o1K++1c6wDnHe1c/ms7x/lGayM+*)
(*GK2NtVb2V+pjbfS37cYkOuX6Xsln26ozRvyHtAmxDU/wfcy9K9+z3B93tD/O*)
(*PhzO9zL3s3BsB/vo0PKO7+j16qFDrqBmulqd7ur3tH+N67Ie3+YI90vVbPn2*)
(*Ln2PgzPNvXVVv4t9xvnG4v6Y3FfSY62u4qA/Xb2a+nxf/Z+xnu6nu/3pxnIv*)
(*7V9hH7uuN+YbGLP0S/VDb2Nnq7FBXHC/3UN84o84LNUPxGcrY5n+XPkBnFK8*)
(*s89SroGPuhib/fTbjcY2cV06m4OMQfZwh3E3YL/4GmS8bDc+iUf4idq6vrE8*)
(*0Bjkvw/RDjuMsVOMR3DuMaYGG2st1MfHyAUjtD/2PEEb4qvDjBF8e6hxgW8P*)
(*04dbOk4fPhxuXLQVZ5b+M0L/JGZHus9t8ssA1yWW+H+PyynEMt+Ro90n+x1j*)
(*v539CuVE1x1uv1w7jXIt7D1Wm9OOcz/4SdV+fj7OGMNPq/Qf2pPUmen82voq*)
(*fl/L/Yx3bz3UB4Nv4ie9I/wa0AJFJg==*)
(*"]], "Charting`Private`Tag$50974#1"]], Lighting -> "Neutral"]}, {RGBColor[0.368417, 0.506779, 0.709798], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmWe8VsURhzkHNZYEC6AgqEERRSkKqEksKYoiYkMUBS7l0nu5yEWkekGU*)
(*Kki7gIKCdAQpaQSNURNNRIMgRFAhMbYoEluQWJJ53Of9eT/Me/bszs7O7sz8*)
(*Z/a8dYoHth6QV6pUqSx+Ksfzwnj+NGhhVqlS/6DuQT2C6kbf6/FsG3R6tI8P*)
(*OjpoctDmoKOCOgadHfSP4Jkfz/uDegbNCLoqaF/0d4lnvaB/RntDPJ8Imhr0*)
(*h3h/Omh7tD+J54igcUHvMieoV9B1MXZi0AfRfiuok7r9K6g4qHfQ3BifHvRG*)
(*tN8O6hzUM+geZd4d1C3Gzwl6J9oDlAHPQJ+s1SrGTwo6EO1SxwZJvVzro6B+*)
(*QSVBw5QF37NBzwS9EvM/9Azhuz7eqwYdjPZo5yD7huirFvRxtEcGDQ26M+j5*)
(*oD8F7Yyxf7sOexjlOPP/GPRc0I487a3E+UNdExuWuW9k/zdoTtBDQZMdGx/0*)
(*56AXgl4NOVPsm+BzpGveGGPVgz6N9iTPtEy+Ue7pM+12X9CLQX8J2hVzHnQ9*)
(*ZP/H8elBN8XYyUGfR/uloG1Bu/M0NlddZwTd75ozfSLrAeUw9rC8c30fp35f*)
(*uA5j85yDvL8GvRz0t1hrsWPl0gzXaR1jNYIOR3uRsuGb7zh7ujnGTwk6hL2D*)
(*tge9Fu/LnbPYedNd+zHPHn1XOP5I0C0xp2bQl9Fe5vgix8pd8yvnLtX+2Baf*)
(*24n9g/bE/DZBpwZ9He/rsqQH66x1bWTvQcegN4Lvcfvg2xi0OmhN0K0xVivo*)
(*f9gPvwjaC1DkiWdD0CZ5kf073zcH5Xka/w3niz2DXo++X2ZpPfRqG++1g7I8*)
(*zVnr2Bb1QNZvXWej6yx1D1tdB3mFuOUcrhVbiOtr8oRZYNHseM4Uf1qIUeDP*)
(*dLGnG74Sz9OC3o92S/HhvWg3j+ff2XuWsArcKWDiAG3QJ/p7i0tgEfgAZr2r*)
(*fmAQ2AZmgFNvO7+TspBBrJ4oXvRVxiD31i/6+4pFxCMxhP+P9L1MGfgEcV9V*)
(*vLgrSxgGTg1R32HyAfr9xaJ+zitxvVL5hroG2FFNXB4b9I22wA/Ap9HOAZuI*)
(*uXGuMcr5g2LuQPGtRHkjXGO0fM8pY5DjZcpirIBDyCW2ifkhIW+wWPSCPMgC*)
(*n8CgiVnCnimOlXlmBdyapKyhwV8i/iCXGCVWiWmwY3aWsHyQ9kMGcT/T+TOc*)
(*U8Am3rfJM8UxMAMMGBYy7xQrwDxwcFrQpmhvDJqTp/nlzumlP7Eu+AUmEP/D*)
(*g69UXCIeiB3iA6wC38nd4BDYMV9Z4EwBwxYpq1wexkbE3LvEH/ADG69yDPxY*)
(*7pxl2XcY9ph+sMhxxsAwcGoJticniUU7lMN6Z0ZfnaBj8jR/jb7E+/eCnsoS*)
(*9oA1T2QJe9ZV0IM2WDE6xkeJUbyDB5uVB34U8IznBvV73PPaLf+3skLGCdYw*)
(*zAPLtjgHDALHwCpw7dfK2+LYHdF3hDgGpm6toMdWZa31HdnsDywodj+cC7g6*)
(*SD/b4Tj1EPUDuZ8YK/X9Gf2BeCH3M84c3gsynlVOqXzwEBvIIb+TX7fpn7wT*)
(*P4y3j3a7oP3yPl9hnPpgl7UBcYUMni/a3uX7BPV7Wn2JA9Yiz0Lk3Af1A3x0*)
(*j33kY/Im/vqybWi7Psw57fSsmLOjgoxXlMM6L7kWfK96xtiFnPekdicnkfvI*)
(*Sbv1AXjJc4U8tVuewhj9W5X1pGOvaesro/1mlnLELPacp1r5Hn0Kf75KntuC*)
(*yqM9z3O+JJ4/MGc9EM/6eapd5zpepMx9zm1nm/7m8nQIujpPepCryC3kmG9z*)
(*T/R1Mt8dZ/7qGHRRnt7Jj+Sgt5xXFH0d7P9+nuSQpy7O0ztyyCvkFzC8a/QV*)
(*q3+J/eSatdG3JqhX0KSgHkHd86QTeRFsY6yKeXaBeyeH0gfukUPXRXtZ0DjP*)
(*ibnk0x9F+zz5fxLPBhVyGfmOHLpQngO+f+j4j6PvfPu7208N8JD9B93DR+7p*)
(*YeWTvy6NZ0Pbj8WzqfhzeTwb5ymPLJKH3EROAecnel6feH6XxXgjeRbbZu5Y*)
(*ecZJn9k3TTnkJu5n3NPA/yvieUGecsoj6kCbfEEuIH+tjr5p+iTvXzj+qHMP*)
(*K/cL15nouui+UDng/RLXJUf83L2D7WA9mL9Uvq+ctzTGm8jzi3g286zIK+SX*)
(*1c75Rhm8g/mM3yY/uDohaHzQD4N+pkx0AIvBZPC5srz0bbCf3DEmTxjNOPkZ*)
(*LClXPri9Pkt8rMs88Au8A8+413K/HZun2hDsLtb3qNXwKe7BxxjjLYwR4mVi*)
(*nu7UZzkPnu3G33HynJGnvMM9mjv1sUG/z1Idi6/j5+TK4+0f7vkvyFJ8VFGf*)
(*o5TzlLHF3C7KP97+t41nZLY07rpol1qe1TViQkdjgj12M16oI4cY31Vt4/PU*)
(*MdOMlZM8E2KEenGsflTdNnHKXPx/vDofmScfpt6are9QQyzUL6hFluiDNeTB*)
(*907VT/DZU9QB36gpP7GCbhONlxrKJLaqqQP+Uluf4b5/nvqDadwj7tC+p3v+*)
(*2LCOdlyjT3D+ZfJgx/uC7q1g99M8f+ScIQ/tM/UJcPhs/aGyvopexGxdbdFZ*)
(*ntujvSKe5yq/SB6+ydRRJnouz1PMwMPdAUwbnKXzPkN9yDvn6AM9bLfL0jeW*)
(*+tqdOwK4N1x/Plcf7eNZ9cnSN43z9YeNzu2apXxRT3+j/gcPx2TpvtxYe1XS*)
(*97Aj3wEaaS/qZHBpVpa+OTTUf4Y6d2qWvpk00I5DnHtvlnC1unJaK2e2eFBb*)
(*P0fepcrknttUHdAXvclx3KOb6EvUmWDRemP3Iu010rkrs3SfbaZ84u8SzxZ/*)
(*x+/JKeR/6oC9xgpxRQ5qIM9dxhz4Ql47X54hxu7Fnud58uCrU/SZX2XJR9CN*)
(*3H2OOrxjPBEbYCbncYVnwtkT/2Ay53q5djnZ9ufGHPFz2Dhj7iFjiDP82Bgl*)
(*JsH5fe7xNuMee5Djbs9TfXJrlmx1mTZq6lzOn9rlSs+niTpz/s3Uk7OlRm0u*)
(*D1h4i/uqaXuhuAjGvec5tNQWnO11+jZ2vMazqmu7o2fYQvuiy9XqjE2v9Tyx*)
(*1w3uHRtdr31Z/0J1wL6ttFE1+bFvfXX4QDu20geqKmeI58AeO2j3FvpkPXXo*)
(*7NneqA9znjdVsFdr7csZttEu2O5m7XuBPIe1XRvPubE8h7TLrfrGCGPhUc8E*)
(*W75pHN2ofU9WB2xKnLXVXtiOXEvsHGEbfKP+5d7LnbeWa62Sv6083API19wX*)
(*qHOpfal7+a7M92W+1azK0zdmaku+P1O7gpN8Z6buvcN57fUZxsHNtrY76gPN*)
(*5dmvPxTZjz90rnD+XfUBvj2AO2AO35Opgdvpb91sw99FHYqdS7uTMm+33UX5*)
(*jZT5qet2lIe99aggv4e+zTn0sk2tyzciMHl9nuplzqWKPMX6Wx99b2We6vKe*)
(*6t7NfeHP/fRJvtmA3eA2Ne1g2/j/AH2+oTzEAvUz35TINdTMzCd39FUm/f2d*)
(*Sz81P9/NyBfUwCWeJ3Ue9QG1AfE0XF+lvuX7CfhPLcr3Cmoh5g21n3HyB7mj*)
(*1LkL9G14Ptf/h+nnyBihb/MtYbS+Su16t/1N5PlS/4SHuKAupD5sb7yQD4g1*)
(*7gXIIi/cbT/tE9wXNQC1d6l68v1hrPudrO2QSR4vy7+rK8jpnA01BXdL8vjp*)
(*8hyr7AnyL5OHGCE/UAeTI+CdKD93tPvlme+6tCe43ln62iR97Fzn0r/SufRT*)
(*k1DzvOnzPvXsrb/hkz2Vgy+vc5/UreAAGADW8Y2We0qROMl9GKymb6r9G+QB*)
(*q6fLw30ZPni4z9E33bnEPv8/kZf4Dsxd+nV9ZrH+wDt39rbqMFuefb4XOc5c*)
(*8tpVytyrbjPlx8ce0Q+nqkORes61XW4bndl7uW3Oinj4QKyb55nMlWe/ZwIP*)
(*8bLJs2PuLHXeZ6yBBQeMTeJ2jNjCfu81fonP4eIYPJ8a+8TwYGMfno/FjYXa*)
(*sb88B4019kscTdau4/S9ddq38P6+8UVsEDv32A8PMU48LzBmiY3Dxib9hbqF*)
(*/lnGGnJWinXkgPbiIX5Z+M+xnTbCn4mlo/XBlfptmf34M769ooIPr7Cf2KHG*)
(*IneBA+DCo8Y17a/NF6v1AWJzjfsl3ontI9VxvboxvlaezfIUzmp9hb3AA3Zz*)
(*Z+S/B3ye72rcK7iDUG9v0gemqQM8vVwDzJ8jX1dlbJBnmu2prjtf3XiHr7v+*)
(*tlH56Iiu4NT/AXnN53s=*)
(*"]], "Charting`Private`Tag$50974#2"]], Lighting -> "Neutral"]}, {}, {}, {}, {}, {}}, VertexColors -> CompressedData["*)
(*1:eJzVe3k0lf33tiFpFI0qZCpCSBNRl2iQFJEUiUSpKKISFdFcUiqkIsk8HWWe*)
(*MpOQ2TnHPDvHVDKrvPf9Xc9f73rvP561ft93rV9/PK1nr73257r3vvb12ftz*)
(*VmIWl/StuDg4OJqJ/3ATfx+RNM962tELz1mtDxb51kOXuadcfjoeHgoNBZmE*)
(*vXZ2jqsqYV/6fuzoyFQ8/Lxy91QS9koBo7SDhL0wfOXKRsLO2yKv1krYVU0k*)
(*kk0I+7vjcq5fCfvW1acY/YR9DWfn7bOEffP32IpUwm6fbTI2Ttg/8V/rsifs*)
(*b13pM1GEfcHD81xcnb0ovdGz34Ww87J03AMJ++S+cswn7BsKJQc8CPsD31ie*)
(*l1PUOAUKwrgd3rCQmXmnY1yDDqk5Aprey+OxrcA/JKCHBaeQwC9yj+gIF9N4*)
(*3ZpMg5Su4U4BcTbGdKRQkU1HhuN2vW2XaGDFDx8wMmBD03VKvXWQDvNjwgmj*)
(*G2kw0FR3y77FRqbYC+UrKxhQyu1kTo/HIURg1ZuZEDYklXKerVVjYHdWAM9Z*)
(*nzjKvFHhKbMa0iLPHbi6fid57syWxmTy3LjH8j5kfOkcqSdk/BwLpgAZf6v6*)
(*qiexfWxk6NNG999k4KvEoRJJViySbap/L17fB+2r7+VikxgIrT/V7qoXi+1K*)
(*thkvzPuw3Zr26xmbgesVHBGuhTGUdaTKDxWeR7O3PVWd3wchxXK/Yn8GaEWH*)
(*jn/yj4VcR1waea6FCP8wea7jrCMx5LmhFddN8qP68HWjj3SDIhPJtc12T+bH*)
(*YFP668tZQ334O5Mte9aOCa1ZghYPLKIpeUVVL6r8UOHZF3arek1eH3RYl3/R*)
(*9jJhJtGlcb0yGqme4yrDK/vR+iiklenLhM2F+xv8J6MQcCTT1s66H4mzNnup*)
(*tjHxe2fRfbutUZQ8p+IPVb2o8kOFZ5ZWoeAsl37c+LDi0OthJvhcXeTU50Th*)
(*xpJewcKqfmzPD9oWvLsBD972GS+Uj6TsOyo+U/GHql5U+aHCk9278GSv0gCi*)
(*TDLCbwc0IJspsJwXEVBgRv5HB66Gcf9HB0Y/MP+jA888jFuWl7Cx1S4tud2U*)
(*gferjhZGqhH9uPksb8CLPjzNmJO2bxUT915t5fTbF4PB3EP6u+T7kWA0W6o+*)
(*kglxXX6d1UVRCF3hNBJA68fZiZsNiZIN2LsycOGEeyRshN8mX5cYQEmNoNPS*)
(*Zw2oiHvabGUVASGxArru4wG4zRPbve5nA+TNrKqVT4ej5YEiYwmBc38q//hj*)
(*AmfvnJEjDwmcthdueZM81G6KmCZ5uHvW+TSSh3a/bteRfKP91Bwj+fb77FlV*)
(*km/iWycuknmbMjd+Ruat3DDlDpk3+a0rj5f/6od6TOWpO6cbUNzZNtnXEIF+*)
(*3bkqvhcHMNaqVa5T14DlYV83fIgMh3pES5Jf0wDoR8RNFu9sxMeqC1lBPmF4*)
(*8qinfzWB0+kq750XBM5Y4zPargTOp5XwIft38U+992T/KtUc2UP2bzvb7gpZ*)
(*35pv1vJkfeXHeE3I+motu7t9eWA/nDxUwg8vbcCj5Cfxz2IjsZZrkRlZx/LP*)
(*0RFkHfe89V5C1vHke7kJicQBiJSzn6gLNsL7wIyj8jSBR1hnT5vMIDS01L0P*)
(*32uE8uqEP9frQhEw7/UzCQLnj5d7wv0JnBoSQt+uEDhvRF2etYTol47H2ZvI*)
(*frmvf/E72S/+Jlw7yb6o6rXpJPtilYezBNkXssarV5N8CzCkqZB841/pYEjy*)
(*rWTbn//kLbpD7juZN+utF2TJvMnE+6F5fAC3jdt9g442Qrsg6rmuYRiyD8lP*)
(*TDoMoqZ4oCi0pBGGDzfsTRcNhdjx5BoZAmcvl6xDEIHzpEJwrg2B86Fd0Oor*)
(*e/qwsCMhf2slA/fcbr8dmBsLK3/R+cs1+rHY/xrvqUwmNtpdji19FYUk6fGj*)
(*Q9wD4BDz0va73AAo8RdUfo6A+bvRMyZhAyj9XDRkOr8R773mfr0pHA5fwZYk*)
(*w22DaJtcs33seSOYu1YcdU8OBe88yQ1uqYPIsLQWDJnfBDcJun6zQwheO84t*)
(*3EjgnHoR8SOMwDln/koxSwLnpcw1Bf/RQ0blNNnXuaXmL8i+jmCGXyZ5mH+l*)
(*7AXJQx3/xy4kDwc3C5wi67vE0jOKrK/empd8ZH2PTLxNIfmWEJB7guRbQIBg*)
(*Gsk3muPof/KmPxJWTObt0Kmdu8m8rZUTXDc4PYhc3l9lWfubUBZyZf3n8o+Y*)
(*+y7lojKBs4Brl0wsgXNRawPDhMC5OpX/k49zHz45zx1p42KCPY/GXX03Bm6M*)
(*AB8Vz37oqo1zBXI3wHLw5eQkoRm/1nFPjpoN4EfC4aDA4gasbmFqcH0Px4Lg*)
(*bc8DBAaxjjVzIOFiI552dr7TWhaGdnp9oUTsIBJKc1RnczZh1zGDOOFnIbAQ*)
(*+CAUojqElFnCpYfuNmGOssZCLcWPqO3hrN9J4FQf/iiVQOAc/hTTbkDg3NvI*)
(*L0Dqj7uCQB6pP73SiixfQn/kE9dPkToj6lfRSuoMx8DVmXFCZ8x33Gwk9cRu*)
(*1Zt9pJ5YLF5XQurJwqnfB2M0B/GK1dvr+q4RS+VGLlT5hWIw6O3y1d2DEOUZ*)
(*pxttaUL/jELU2KwQHDSW7PrlNATBkbX5AVlN2Bmm+5fuGwyO//z5gdk6rXVN*)
(*as1I5H/YI6D1AYcTOzMXK7Dhdio3b6KUDsGbnGILzGiIkAtW9FVl46DBt1PR*)
(*dDocRMLP3tClgSZ12jRXrA9XRWJ96uMY2G57sy/OIhYj53U1GcV9eBs80T5P*)
(*h4ln5zZ+3JEXjci0sZ2Rev1YwtvPyfWNiWFPg3me9lEwdBZ8s6qwHxZK3Su/*)
(*KTcgvJ2/zfNgJAbrdvQIKBB6VRCi3OffgBubDRuea0VAJDXejfl0AJopfHVX*)
(*RhrgO6fp0XnjcLzXN2G79wwg9ZbgWqN9jbi406x26mYYUCupdXH7IA48L5Bs*)
(*eNmI3bckUr7HhULuqPjL1w8G4bg8Vn+wqRHte3w3Ow6EIDJl5/PsqkHMFdDc*)
(*oi7RhFlO9y4v2xKCOnljKYeVQ9if5G1gZNWEvpWGHw/e/YjLfu0e4qZDGJnf*)
(*4vzuYxMqj+ue5m4KBu0yv/f6gCEo3vWMONvWhIAVAe+PqAbj8wh3mxtYWHdK*)
(*KYl7oB6q9lEPWh8Qemu6f+a7Owv7vrR3DsnSweeygm/TFmq7heWC33HEXNHE*)
(*Of1GnuDbcUdZFx5ibo/nNfnkY8VCxSFfyQB+OrwjdD/fP05tp4qzdJtZkFQ8*)
(*Cyt3hlpoGNHB8VPHxGeaBt/nazwj9rGhcYZ9bLSDjrHM1R7O6jS8Yw9XVtWx*)
(*IHpCQeK6Mx1d9PaluaU0qI13zOl9wIbrw6vHfokyIBT843JGcxy2mR+Rtxpn*)
(*YXHDccF+PzoCQ67/0vxIwyf1Uzf1c9jwZ154TTNkYLQxTfKafhxeM1t/3l7K*)
(*hrz8cVmJBDp00jYVL3ajQYjJu4+cS9sytfaRc6mCw/k95Fx6qPD3/C+/2Nie*)
(*NsyuvsOAQsb9mBW1sf9rvosKP1WfUvXjnB/PX5PfFSDsaUl+1+VbHxzI73LW*)
(*FTM7rkPMmTxufOH1DAR+UJgpmYhB0ianWREn2fiQyyV+ZZKOzhXXdDokaMhu*)
(*qIySd+zDI7Oi8s7fDOw3OZqa/SoGBV7m0kaObAg1n3yRupCBi8wI+6E5NDAX*)
(*rS9Jf90H55q8yzNrmDAMkf9poRwDTtsoQTJvVV+2niXzJjMv8QCZt9NCuf3G*)
(*mX1QuLNHR2cXE4Ue3RaVLdHo2dWd5fGWjQXeKgP7NjEwxm//ajomDrGjfZsP*)
(*t/RhuYr29PxTTIi8Oydn/jgaVzwabu2PY0PwkvvNmt0MiK/xTjjkGod00Xmc*)
(*tTN9OL5svYG9KxN7ky+tebA9Gqu2DnmRdRHRzI8k61L+2W/sKlGXDA3ZvwJr*)
(*+tE/W0s65C0Tj0yTghv7o1CiKz1IzpnyGs8LyDnzusb9IHLOvFV2JVKV0P+t*)
(*pQsU44k+ajeprjEi9D/O4HvybMJ+3SSL5krYD38uCHtN2IMmd0nbfGUh797m*)
(*BcO2dFitODDnQhMNtQ2GGyxT2FAN89YyOkjsI7pc+VHWcWjRNo23q2Kh3NZU*)
(*wvwqHTadKwS3VNHQL6htoXebyP8ZwxPMlcTcu0hy+bufBH7ZX2urCd6mb0qy*)
(*J3krIXAlOofg7fr7O5v1ZrPxEsYNzaF0rH85eDL5OQ29h4UsfQid5wr1+xBF*)
(*6LxMV5/VTULnjT/Fvwk9x0Znka5pOjexN3lHu6gsp0HZY8nZKm82tGSOaSvL*)
(*MCBvmLxmWWEcrmQUXDi9hQ3OhaLLW6vo6OVgH1AyouEnreXeZBkLjas+OG26*)
(*TMfSI9MaufX/fTxU+Ww6vvuyTAMbV30vn2HYMlAiq3Fhy+I4mCXMc6dNs/GJ*)
(*b1Oj+hMGDDfPyzTKiUWv32Wf46v64O+92YYdzsBU6RJuoSuxKLvVceTStj7o*)
(*T2wZWpXPgElnueg3uViIp0gryBj0geV3ZD1vMwPMbzFZ9J4YODe+eJhkS/TF*)
(*wD5/+hgDKUsLb9SFxOBatd1C5ft9GME5PxofEyqhe2gXzsTg626bjnh7NuQ+*)
(*37RXn8+AxQXz8yoLaDjJkuOqnsfG8ahLxcui6Fgtc9pL6AkNNkfn/jrLw4aN*)
(*219hHiKfTi0Bg3RvGiqWC3HOJXhIt+quvk3w8MdX8QofgofKXMV/yX58p3dk*)
(*5wjRj3svPluURvTjGo7DGVnmbFxaTROwnqYjczrp6wExQveC87N4n7Jg+ULx*)
(*ls1WOt4PXfyhLhUPfoGo2eR7y2SBYTf53hIpow/yvYU7Rl+hKJ+FLfyqXv7n*)
(*6NCSPrJ2YwcNqj/+RpHvHrUKrwvId4+1i/Wek+8eCQVNXSQfxo84t5N8aK90*)
(*NCT58N+OT3WPaE4W2JI8TBQMiiJ5qBTXe5zk4Qq1W0fJd4bdQnXa5DvDgB5n*)
(*GPnOEGPHF0bys3Zs8CzJT6FrT2xJft6JNn9C7vtyqixNct8/Ni8rg9z33xn2*)
(*O5C8NQo3PkryNnVl4cxSgrd5OUHh5N79UvrsO3Lvfps21XGG2LsjFe+oknze*)
(*fqbGkOSzzeiX9ySfF75y7Q7tY6HknmT6T086grPb9Jo+0aCS+Z1/ZAUbP+Le*)
(*lpkk08ETYSZZ4kKD52OefSE7iX15wNLtfgMd57dyidIO0P7H4kh/XPjn0ik2*)
(*fvdqFiz8TcdoEefFS6LUepV9pexpTwAbO9QEmz22MOAsvttyXngcBsSV64PT*)
(*iLx9c71or8tATkuuw9LTcdBMnkquqWFj7WCXycBZIg/ujA+jYnHQuXg9IXGA*)
(*Dfdn5VoKrgxo/qFNrOyMxT1L6XRHnj5MqViutXjFwIbPZ3ctiohFR8Bp0a1C*)
(*fYi0ZfeERTIQvpwu7WIXC48Fn77fF2CBofQwcG5uPQpCnKJ4c+MRYplnprCJ*)
(*BQOn7GTXtnqY/OUZUPSjttefWqkWSsxXzwJot9YSfacnuNJfgJivTh79HkDq*)
(*ufhsnsWknreNSyuQej4j9cIrnIsNGYMTzx2C6VA27jHT9CF46OSe3CzLBrN/*)
(*qfzUVzoa2528eU/TIJIcSnfUY0Op23FgQz8dAr9mZzzeQvuvx6fSpd8KQoam*)
(*z9jwW2+4rV+KgQyZOpWNpXF4uzbn3nQ0G+FzeCeiNRi47OzoM/cuca9p+bxh*)
(*FRHnio/nM0wYOPrVxWipRhz6I1z5bdqIOJaXPn5yYEDHIGRTGFccihd94Uie*)
(*ZMOH+7SO9SMG1CP83qoXxkKwoEb6F38fOmMSKkXfM3DId8t+lyexCC8Vmtqp*)
(*xEZx13aBH9/pWM4ZfnKVCQ0yA78Fd0n14U3RiZCpBAYCXNw1ZhvGUtarSzrp*)
(*nZsyG86b1I58raXjjcUGNQMDGtobDYev27Jw2auh9M8KOuLVmq1SdeMx4egx*)
(*InOEBeenzXMNOeioOJnwW+FSPEzSrooxiPhT538uNiTiX6rccKSK0GGlsJNT*)
(*ZJwvuidryDhVmm0mZBxlLw7TOTdYMDWIOvl6LWHftqHg/Y54jM6Pyu8m4nj8*)
(*fV91iohjlDlmlkPEGf9Unqf3kDi3JkB2lhIdLio+dsIbCB5+t1R6+4oFtW3J*)
(*N9x30FEdPuFXIxyPMcfrXsNEnNLvn+k2RJyC0dnJn4g4C4uf9K4OIvaUFatP*)
(*aGjRsWCt+6yHiwjeJspND0ex0Pzp3CtLfToqufYuX8QVD0exiJV/iDjrOxZ8*)
(*vkrEcd8f+zaEiGM0e8xBNYmFkfpBV84TdKx4431p7ygNPna0fXOzWfDn8ciT*)
(*tSL08+LOXctZ1LpBlbd/m59/m4d/+71U30U1B1LNdZxKJQGLCH8+083cDwh/*)
(*ZL7weUr4nx9Q2n6vgwVv2oGwY/eI+uZ7T41n0GCeoTG8gvDfPJX/zYvwjzyR*)
(*p3aH8K9t2PXq4S8WfkyHNui9Iu412mTyoggagssCv60h/Ct2K4j7Ev4r9LKd*)
(*nQn/q1fSQ0l9WLGfK4zUB1kzYU1SH8ab0ndIEf6fZJcIBpDvrparVOwJ/5uz*)
(*v5XwCLBRM3hAuo1Gh51VSufZOzRELJ5nJE++f+YOp30k/JPamFbWhL/z0MZ7*)
(*6SJsePsy13/KpONAw+qQEw40WMX1iG8h/OUSbJdFEf49s9qGzQj/l1HuVaQu*)
(*/Y7Q30fqUmtGjx2pSzU0Dw/yXmauHPlC3sszV9t2kveyjo7k6VlEnI+Jo+43*)
(*iTii7x55viXinDvBVCPnhEmetjfknGAs5b6UnBOuuDtGfJAm9p2ln5ePFNJh*)
(*3XxnZsFZGgYTOY9+rGFBRMl3wSUnOp4YeJ5y+k5Dz9Cz/u5HLCwM0G103URH*)
(*1GE5d0nZeHAIaShef8KCXyyrd3wzHZtO61xQXB+Px0XxYvMIPIZPYtrcCTx1*)
(*q8zOvSLwuGyT3aCdyIJJvs3wGhM6NJzWn748RoPGcL+QpwkLV/UwS42XuGdH*)
(*78pynYkHq4XucmI1GxkcTNPHaXS8jb35zPMacS9/7QpSTGeBNlQyHmxOh9C+*)
(*zW+FhmgokPz9+uodFq45SY86byDqOPdnzNpNxL4f/FJjB4HHhO4d84nAs6/A*)
(*kWFIvvu9OrCO3FsNV9Xzk3vrksCrf8i9dZvUWRkyb6cCgx6ReTOYspcl80Zl*)
(*P/Fc3pLsd7MP8vZkv786o+hB9juVHi68PLyW7McbbkvtyX6812MfTvbjUpqZ*)
(*cTHRX43Pc0/vIXB6/ShQ6CFwZtEGN5pos7C0NG5cerweyirbvS1cCJ1ZOlI+*)
(*5MiCgmSy0rgIHRbWZcsc9lLHoTr338YXu2Cbd3uEBcd1J5qUfYg9Zc4WhYYw*)
(*GqWeU+kzld5S6SfV/nji0DElsQai35v0o11v0TH16Urg2SIaqjc5T5NzHce6*)
(*nHJyrlu2pGwrOdeFf3q+f9M0C/rfdFKc3xLz7WTayINAGlyK1MMG5rKhLcAy*)
(*QyTR135DNBVPGhw9xtaTc6A2c00XOQd6CKzmIefAxTX+R0+uZWP6rdPu7jw6*)
(*fpeJJwhdIHXDdUp9ioX3iRmb/N7QIebbpJj0noZLWof3WH5moY5jSeLx40R/*)
(*nTS4Uj5B7InKU6EhJ1jwaJneozGHjmJ5Y+sQy3gsMJ/u+jDIwgOZDz/Sn9Hh*)
(*+uLgPak4Gm5MN7+cIeobeaxp1nWivlVLZ+59IOpLxcOmmJ2B5Hzudy/InJzP*)
(*BR9pXCPn81PXvk4MarKh+0JwyqmVjlTmflXhPTTIjxvTk+6zIH1xcuyOIh1f*)
(*/cvnr1aIB14vTBcqYqE6emj91wsEH9gC+7VbaZCKM9649jYLYp4OPeYydHxf*)
(*Nhq6ZxvBEw4/NXK/WMd9fwe5X8TyWeqT+4Xa6PcbpD6H95Tmk/occ8G0jtRn*)
(*hjC+KZoS90Il61g+kYeFX7JsJ07H4/LUxUmyjzhnrvGRfSTn6TNG9tHAU3qZ*)
(*4D0WguR4ezkVCHt5eKHwxnhc+aX/ifx9/2v7m5vk7/snDu9qIn/f/99i1y5j*)
(*PRgy68afI+NeFjtq8bdw9x391YnYHk1LP2rYhfXyPbHrd9dgntQz1ewzSfA4*)
(*OPKq4EEn/BdNPR64U42TvwaD+a2SUSK+wVivsQOHRY+9S+yoQpthz8arqilw*)
(*DMwRNN/dge41f3SjDavw4Uj90eMTKZCe8NvInd4OIXaqvGZtJayfbU4XDk6l*)
(*xEmFh+pcqvhRrWlfRIraEF61rUHzZwWmlt16f7gqDUtmZkvgRyvOnI7aYiVd*)
(*Af77SaKXm9KhJqHh+HtDKxbLpsv4dpXjQ6yq/XB5BiVOqvxQ4dF2spONP9aG*)
(*4L6UyDmPKlDQ+bDltQn1uVsd3hp8PNiM7TJNfV6TpRDP1uUSWp5F/P+j+2X2*)
(*jTg8yL8oQ+0bemfZ8HTs+EKJkypvVPmhwvPyzdlJicgmDNpusks2L0W4g5xn*)
(*pksWdj5N/WWh3YB9NkXbvaVLIG2/oN5j9AsW/lxuNCTJgPCrtMSBdcUwduzQ*)
(*vReSTYmTij9U9aLKDxWel3sH33R9IPRr1ugj05gi7L199t2Psmyob6Cf8lWr*)
(*w17JzEuClwpgXNI3u+lJDiVOqvpS5Y2qXlT5ocLz6qfjzrA31VB7kxTCPZWL*)
(*lGJlR66TuZQ4s7kt0+LV2qE7pKa8wawSsft0Vkmpp2Hn+n1ZtLFmPOS+3+fr*)
(*WwbjL6b5vDGZmLmiqKmSwcQRTl2r6OCvKP52pu/HumzYrtF0jpAl5siIwoZX*)
(*hwoRJDsd66WRA4dfrXUxvDVI4y0anDmZB86hunuX1HLRVZobUaVYidk7fsV4*)
(*JGejX/Jj61GRPEqcVDyk4htV3oReBHiZGtbi0LZPZ3/45KN/Um5LWk0O0hd8*)
(*F2qZrMReZ7fKKw454LpglchsyUXq9mt54W1leHPX+73I9ky88mbzmFRS46Tq*)
(*X6r6sn+uCTkTWo+hre47DHIKMbJ595rzQtR1fNU0lMizoAK3N66P8j3wBfWF*)
(*72WNrufBt2P8FS3sK2ZHcwlF7k3F7fdyuTev51PipOoXqr6g4htV3mbGrRQa*)
(*7EvxjiPMbX97Oix/Bve4z8tH+kD9paPhBdByXxXC+SgRSz7+9bkjWECJs0Xl*)
(*wbeeJ61Y4rfpOZ/vd6Qc1hr4eSwDIxqHd1lvZOLZ9yfnesS+wqDNJXKZfjZ+*)
(*R+kEXe2sAd9PPkmrDfkoUkkTqhzPwcB4ddZtmwqEqjhu/z3zBVFbxm8bm+Qh*)
(*wtH6uP5kMVJrpOdHBKfgRcQJe5+X+Ui457lxhpkDfcHT8St/x+PB/OjWgjhq*)
(*nFR9TcVDqvpS8Y0qb09eCLuO2WdAeW31acsNMWD2rvI/oF5IiVP59kmLzpAW*)
(*JG5wdDFXLUf0IfFTouqZiLYr3XtJgo6arzmlW7YWwZ6eNeU5mo3C+MHpfeZV*)
(*uHDgxFKl6hxYJr8NmJ2di4y1rZFH536DwrOrHZrP0xCgVDn6QCMfGXq2nQuc*)
(*c7GStTL967NP2Ps0/hKfbwEOaS/uHr6eiKD26vMhEaH4pX5Oi1VCjZNKf6h0*)
(*puMfPeH5R08G/tGTygL3VQ90inG9JydYjCsFh4IXHLeLywffimUeC2qzcPyv*)
(*KEeYdRy2eC14VMFfiJMdgSnhj2JglJm3rMfyPTxcblzQ1iv653d8Dg6NyYH4*)
(*ZTRH+KsLPBa8WoxNjecd1U06oaEn3WpmXA1LzfY3Ye+SMSvjZJudQidexr7e*)
(*eWFjNULvnnonUpMMo95yY8bcNtCMLPYeUa+AXfXA3IDMdNzTa2wZzmyF5ofF*)
(*O7OHv+Pp+79Rk6szMPkt54eAexN+cpv+3KVaCoNIroaQl1ko+TURJpjViBFG*)
(*gg7fnW/4Pv3141W+L7i74xLN+BsDG3le3XbLLcbpiTDzMvtsLNx43vd6Bx0O*)
(*p1+vzGAVYeTAgifNqdlYoN3TsO9VHXrSfLdy5hZgSm7jCx37HCzea/fZ+Gkt*)
(*vs3fnLm1NB/yzzzGufNyMBYz4nYnqRpP025+Fl2Sh7+7ROdEGObiiNEf2/oX*)
(*VUiXbdlvxZ2Lk0fWaXPQcrF8X8qiOYKVeHZmxeej77NhZxNkNn9dHk5eqJsn*)
(*kPIdWxYp+DX/zELl7TvGux7kIUnQspNxtAytPpPBJikZyLxzg3+gOw+Ra+It*)
(*p+JKkFWc5562g5g/SgTbL+jlY4leodFUWTGsrcUVJV1S8DeHlaH/Jh/my/6s*)
(*15wuwMJRL8a9+kSo1sjEB80vgFf+VMmb+/m4m5O5QfBGAi6eepRnsacATIn5*)
(*bK/HObCjbU2sj4+H3iO3IeGMAoiVLXp5/Xo29O1jNAPiaeic7xiU2F2AodAT*)
(*1vbRaXB7frbR9m4Uws1e3n9wuhA/vzfxnt+Wir8L/6xJko7EloM3zt9xK4Rp*)
(*nePdtaGfIPiAxTWL5yOOVa03X8ddhO8XO1RVK+Ihb+jyed6OYOxStj9WsKQI*)
(*Gw1Ys4sGQyC+1W5pS/RrDCqFzIy9KcKUz28B9pkQhKoGtjRueI1FdzWUdwYV*)
(*QciNY3Fp7BPwcDX+kcm+j7QUk6gi+WI8FNcS/RLUA4OhvXNVztfB09UhRv3x*)
(*Z4RalK2TSerGBx2t+389a5H5SitzDS2B0k7Vp1zeUamXhXrAbsjyeztQC2+F*)
(*lQ/HFRMo7VRxAudvth5f0o3imv0s07EanCzMWJ5P6MWnY2l2ijydsPTSyOib*)
(*Ww2R3042IXNSULCDR0X0WRduZpwzFXGpQSeuTUQKJ8HyeGB0rWgHZHgCmZc3*)
(*V6GuJ/noA8lUzHV6/HONSBfC0sKWP+GvgR3fchPLqCSYKa/mOWXSjudVUc8a*)
(*XSrBcfjVI85Vaag55rtLNaUTDBk/qwPx1WDvHj3FL5NMOc93nFk3qyuyDYKc*)
(*uvPa6ipQZzj/gfVo2v+a76LCT6VvVDpG9V3am3S/Fju2Yn6due3oue/oav/p*)
(*M3g1A+aCf659SujAo9urP0dnVWH/rW3WSTYpEF/4wTKjqgURohZ6OlbEffoi*)
(*6La6ZCZGrHrGK6w7UH7t4abMa1V4L2PFmP8tBXM32dxo/daMNy4Xx59fKsMN*)
(*G9nnH4syKfPm9OLutXtVTdDcLbrO6V4pnHTF1IItsmDpF9e5ubEdH2M9BQ6M*)
(*VEIrYvMjxvVU3M/3tynpbMSHKzk3tod/A/P1okPnxrLwqKw8182/HVN350i2*)
(*JFXC4F3KnAffUqEkVFWowNkIzniRzVeqS7B7QbtRh8cXyros+xlZcmddAzRU*)
(*Xt6cx1sCz6a/8T082ZTz+b/d6yM/bM/k/dKFqvu6BuOhNUg+H3PJpCMR/Mfu*)
(*bQh2bod2ssvmZa8rcWtk0Zm1v1KxlG7efC2wC8LyQXOvPqzB0/w3in7zkiAz*)
(*cfOptWoH1hnQzLUPVsF/UlfYlTsVDRE1e9cQvO1q5nQRJnh7WctzbTTB24vp*)
(*Rwe6WZ14MCZ6Iq2lGq/Mol30+pOwebbVYwfifkzh2ZBhS9yPadOuB1cT96ND*)
(*YWLm9qcdOOe2qCDJvwruIryDD96m4MMTKRuxv+1IdYp9w7m0CuZ/SpfF6KYS*)
(*+IWWrNvTiRmBeM2kPdU4MrWISzw1GQNnfYYF47rgLPrQZLFfDXSWHxeRGU/8*)
(*/4Dn/53PLfv2bx7gaEeP5/amg1LEPtitdtnxURq+8cWOrvBqQ1LlscqOjAo4*)
(*zmk7MrEiHXFXj0oVS7ThIINm7X2sAkGR1aXm79IhMqQ5+zcxJ8hLPzteScwJ*)
(*U+qjBwaJOUHYa82swROt+GoZ3Gyy4zv4l1hf8HmZga6pLzlcHK2o2p/dHuRV*)
(*DruFo/qr5mQi1k6yyflgC6I2+85N6y3D04ybG5Zdy8SP3PsHl1zuIPioz2fl*)
(*VgVFcY0VD7+kAHtDAtYwO1H99PHBqYpqrCs8vHRwJgkTYfUGywc6Mb7xYkBC*)
(*ezUkVENKjHuTqOe6P3rnqoh+PDGRXXaJ6Ed9bmmrJ0Q/rni+xPJMTAfWvjh2*)
(*kplcBZE5JfnFV1Jwtf+GQ8/TbqyeecvUPleLG6vX+g22JlC+U00mB45ofe9C*)
(*h0r4sfVJNdhl2ae17jv1+xUVH14k777q9rAbh8b3z+ywrMVxt/HukJ7//rlU*)
(*9wsVP6nebah4S/V+QsVnqncMKp4fvdTdpLKvCxYFl/dObK3BROHRuANOSXhY*)
(*65wtG90JI+dgIZ7QargtLEniU0lGmNag8xfJTmR0rIONVDUOVHV/PteW/D8W*)
(*Z/bA5NhkZAd2fHAx90mswlTvscWlTimUOjZbhc+2vrod/fsMZK73V2KqRasQ*)
(*dwh+rjI9n3+5HWY/87+kPq9EdyJNePB3Kqz5yvRXrmiH16affHPUKjF7v/vf*)
(*jotpCJG0Z/Jkt+Gjh5RZELsCDwOFTkg2pCHbOHwny6YNJt9ZZ4feEv0etlXg*)
(*mkY6Iq2lj+0WbsP1P6YHXPQrYCHGtdE5JB3rD473hWr0wjVjcM9HjnrUNMzL*)
(*3Zb3CcoDKpcaS3uw7sLQrPvedeg/M7o/zPAzpZ2qH6l0fhFt+9yEsU5iL7zR*)
(*Gd9XjUIeLbszjUnY8GXa8eqZTnCUna5lWlajuUssOtkrGXnvEyatuwleGVaX*)
(*rB2owte8U3NZ8in/9fhUenVJPEslfTbh/1SZPV+oCqKFL+qnd6fC+KvXvecf*)
(*2nF5WtDoXFYl9L4FSN3OScXAVR9lvd3t+GWt6adzphK2fxO0YremYYVdsD9v*)
(*XxvWOdT51i6uhKjl6PaYkDRI7d99kNOnDbu8BRnH8yogetIy2XxROspiYjNi*)
(*d7dhQcKsJUeuVaDKtffPdcd0yFRJ9a3V68Tdpmnfv7rV+Ntrd+ZKVDKk6HN+*)
(*vBtrxW7mnrTj8hWQ3Rmeda82nbJeYqcMFNS3d+KRY7DSPVUiP3/DjscWJoM9*)
(*7neknqMH68UDS8uqa7FHotFvv0EC2lZI1F043oOiU4G2b9fVQb680Eumi5oP*)
(*VHF0ewN+d5Z1Q8N4heOGj7VwzzrwNtCbep7/GzHH52xgN8ZszOKTnWrxZYeG*)
(*yoXSBOywVnxp5tiNe09sAm/q1ULY31OMzZlIzc/iSl9RnW748zBWNcvUQqnB*)
(*JnB4UyJaBgvrFdZ1I4OD3+QMby1M47mPCZ+mjuPbK66kxNWNC0X+8jldhJ4s*)
(*ivFp8ErEijmy5W0tXZASWqwdU1CDeLsLinfSEil1gyr+v83Pv83Dv/1equ/6*)
(*tzpA5d/BbXs7+nQXWn637n92uAYZc+TmDh6h9t874Zf/XrYL24q/BsoK1+Cl*)
(*mFWnvz+1P/8/+hDzjz4U/KMPVP4PpjIWXMzvhJN9ZdSnjGoIccrJd69KpvS/*)
(*z3Hzr/3LTrxWit1Y71UNvpgWN8+j1P5UukR1L1PFoZoTjFQ+ZxTbd2K/0bSK*)
(*3SXiez98e/nxdjI+5Z8SyfPtQrOvZMMu9xpce+UfI7c0CZOSZw8zX3fDd9P+*)
(*hfcdavHk2UMR/eoEYu49ZWX8shu1ZRIdFhdrobzyuI00k5qHGsyU4ls83cjF*)
(*rLS63hrsvXPjbc7jRKzOuTj5Ej0QnymMcuSrw0xiyzxtngQ4cHeY7nzfiTki*)
(*IynN/tXwWcsT1L4vGVu4egToP7qw8ba414PaGmT5bxuzDUnEa4uci6dp3Xih*)
(*ekDe70EtxK884zuUTI2Hap+lyhuVnarfqfTw3/Zjwq6BRXkuPVBR+JGYtLcO*)
(*aq5xV6+nfcbb17eq0rq7sTLbZMgyvRb1B6Qivjj8ex34t/H3nJOaVpXugoec*)
(*+pWZlTUoutT/qyogiVLPqfSZSm+p8km1Vy6x+rma73YXuGss43lta7DUzUD3*)
(*rGIS5Vz3JeRceTl/FxxvVIutnFWDqHerHg6nE/bgvQ80mjqhvlq/o7e6Gvc/*)
(*+rB4fyfh0T9z4LF/5kDXf+bAcwcb1yrf7MSNgRmGqHM11n+6tdfWIRnfvGXS*)
(*RJZ2oSGgrGQjbw3GTPacr0lOgmlGvIPEgm4YjbKfLhiqgfRl1klXj0S8uNa+*)
(*4otqD27mcBY3z6tDHGvdZ755CXAyv8JVrNaFUc/6mM0baiB8gLto311qXaLK*)
(*G9V83uS06tWOxZ0o/pIvumY5oScd2wsvTCTDZfVhH66QbhjK/pEdvVmLP3wW*)
(*uxwKEhBtpZAuXNQF/5Wm5+7F1kDu3DDfIUYipDMETDgyuiF2UtzY4UUtXg5n*)
(*yzaHJ1DuF3v+L31+9Y8+FzENnepVerBEguPH8rl14Mh40mOzgHqueEaXS4uK*)
(*7IbzD61meNTCbiAp8VxWAnIPPe+339aHcLtgE+F8Btx7wmLz5WJRoLo+fFEJ*)
(*G09PsycaTBn48EgyOUMtDv3mhw/QO/vAPGvB2HqGiZnPvplBN6MRe6Kv6/WL*)
(*PvxVvNakuYqJLXHuez/si8Gs/dKWJfb9+P3ZyX2SxQT98zp1xTVRUFu6J3Cn*)
(*fD9k7HiCaiKZiLyzg0u8KArlTzIUIvv6kT9faH6vSQMGl2dPrv8RgdVyphve*)
(*0frh/mm+UoJkA9S85K//do+EY26Vgd+xAWSLtzVn5DSA6dQTrd8WDkykBjhJ*)
(*DGB21h37Jc8akL3oh5+1VQSevxv+8zd9AApi0psiRBqhqJpdKccOA8fGIG3y*)
(*3xt6O6l/WfuzAZkHvm/efjoc761vvOAQHIRXSXBllGMj9HqVms7xhKF/C9/D*)
(*UvYAZGQr2Oe0GzGf/le9/EoYXHePBi28OAi91A2awgWNSHPTdbiiEIp7Wqqv*)
(*yH+3uDvEXdbtXSMcJyrSKv1CkdutEy/3ZRDKBTW/hvmb4NG3qSbXKgSCId9o*)
(*Ur6DaGE8f/OwrxHXnkgnan4NwarOvDeiC4ZwpEtgfsexJtBtltyzDf2IzB3G*)
(*s4W6B1E6vjT12JYmdF9YZTQyKwRNHz1TbhkOwTTMX/L6uyas3TuxjetHMMy3*)
(*qzzfvHEIjDqPC09cmjCby/qPmvZHePAeccl4M4QnH98tkGhpQvRp9/YTu4IR*)
(*O2RqPuo0RMzL4eveZzUhtOS8bq1vMARuG+1UbhnCCWmMK4s0QzFw14D36w94*)
(*vvSNU1HmEFpf7Fsx9rcJY+UuCin9H1Cwt7Td24uFj4WTbU3b6LD2SUwwXBuP*)
(*WUMvpkvU2pEnv6Rmt1klAn50JPCqp6H6XEx42VgzsMT11yffMuRcW/ltNDoT*)
(*23SvSutkMBFia7AoK/gr+J/PzO9blw2RTo7+RNl6xGh13Qw6VIjM5qaKxxo5*)
(*4C7kv5tI6MtwfZUQr1keRFpzJGzVcjGan/WkTrESQRXL9e4nZ2P+w7NRhiJ5*)
(*mPnRtLFaugzcs5roRzwzcHRvs8DSwTxo79VackenGCvcMlqEuVKwpVxnkvzd*)
(*qm/RoGRdeh5O/tDd55/5GVcneTcutCqAyHEO8eGaLOjLrDd6ah2Has8cnyr+*)
(*QvB/nK2oQdwDJ673fu1JC8MDq+2TSgmF2GS9IdDwUQwWndHYmW35Hpc+D4cc*)
(*1CtCulZ1W+bEW3Q7L3ufmOSNEf3y5bzdRZT69n8AgUAiFQ==*)
(*"], VertexNormals -> CompressedData["*)
(*1:eJx1e3k8lVv7viQVmjVJigwRDQpNrEwl0omUMhaiOZWIkMwiMkSZpwylzGRo*)
(*r0qmDJnned5suzQYCv2e2/uu83vP9/M554/zfPZj73td97Xudd3XetYTv9EN*)
(*zQusLCwsHdT/5lNXJM5l/nZzC/7ndRjll9y3/VGUQotfrVj5+88XXJNrJKNm*)
(*dA7ZxWQKjBdF0lpV+AdnqPtJO5ruRG/TRqybFFG4QSCNzr8meJa6n/L8uIbo*)
(*iCaSyKz6OV70mPbF//F3uG/kW7xf3egE8sprLR9rfEjLun1I9A91v+Nt2Njs*)
(*cXV07hb9V7iBKy1yMac63L8aevm20ntVZJ05ZGon7kTrWB1qCvcTGFaOooUq*)
(*iOAjeAnOf8vrp0/7b5531Vixa9yU5103/hQSZn2Kh45Wcu/nElMtw9cuo9hw*)
(*qz5s8WZn4K7oQWSQ/2j+dpUivDhk+4i4ygD+JWpgJaEygLYeCnY93/kBf/wQ*)
(*8XJv0CB+oDWt/3x9PxIaVhtwMn6Ho8PwA6UnQ3hsJXPejZV9iPBF+CO8ERwE*)
(*F8Hzb/g9Pp//xM5Zj1/3/9Xo8bgTSz1k88grpCPFt1yV8Ps842dOEM/Qw+oa*)
(*xEneuqI1pLoS226bXDhPsRcrdK7VUNEfQhYN22JFqXxty1+UQL6lPVvtIV8y*)
(*f2Q+yTwSXghPhB+Cg+AieOT+i1vu/+D/NFzvUnm3AQd7ebtfHG/HTXJd5R+/*)
(*0dEWaZbzsRW1uOzMoQfpDl2Y69g3vu7HdKTAX0yDvHb3Cz6CvM43Xb4EeZF6*)
(*IvVF6orME5k3Ml+EF8IT4YfgILgInn/j/1Bzs321ciNeska0SHltO0b1SSs4*)
(*Fwyj9I3JOZD/VsULw8BH/+EnrsADqW9S76TOSd2QOiL1Q+aJzBuZL8IL4Ynw*)
(*Q3AQXATPv+H/KH6wfnlpI255MPKl62EbTtJLzT24dBiR9UbWH1l3pI5JXZN6*)
(*JnVD6ojUD5knMm9kvggvhCfCD8FBcBE8/4ZfihYyt/51znzQdaf0IPDYvsCd*)
(*lA40yUQljOrRcbhr43f76Xz8tiWrapd4L5JT2zrpbdGPZddUH5J2KcHPbv1m*)
(*K/sygHZtlHXZXd6DGxJTn9N4q7BGVV5iXOgQ+mr4il+2oQvP9Om1TsvW4o1m*)
(*XIvvWtARy6EVv4ciOrBdbV7Ml856XNCya4bZTUf5z/UuGYq1YW3Ol9Uagk24*)
(*+kjJMsdVw6hJucQacK4/YmA4UeRAexyv0hOz7QgqMrVkbpulY5sVHFclZnPw*)
(*W7f8Q9Lne1AJ3+UVVJ1i99RnYRJU3eYMPtCGur2gaDO9P7UXC4z/7G7yqMCS*)
(*B4cL9vINoennw77As/hJwWzgufm+iRnwXFJ/p058Xxc2T1q75e6ROjw2uUME*)
(*x9FRuxW7H9R5ls5+O6jzFSHz5uq8lC3NHXAuOqEyYV9rRwuQOHbXrEkZiR3z*)
(*FJV2GsZL5YNXrvbNxruVt6p+TupGvvinmcD0AI55ITKrff0jlntMo4W97Eei*)
(*TyvroB4qrtg+gHoYURa2hHrwOyjSdvBRDw5/VRLgaVeFJU/pKmjkDyFbV9/8*)
(*yIXd2GdyO8ciRg1209sk8t2Ijj5mv/8KdZIow5cBdVLoUugCdbJXJjIAcH49*)
(*O3HyW6MNTU0i6eWVHCUkLKB+dujbMLZlTHrx+2RiwQjTNfKc3ShL7141rK/H*)
(*2QeFYX0NtnHug/U1uOzd96tC/TjUfnEe77lS3BW88T6v2CCyMa9bB+vO/qxt*)
(*Aqw7LfmCI7DujqQXBwDP6276pAHPDDsJU+DZqGbIHdbjIlsOLViPjqpOvLAe*)
(*M3mMwwHnSbfC6/vM7tLs2oJFXT4oovMfh8Y5NUdw9Uk3lycd6djwg9gmP+su*)
(*pPt6WtqQbwhf3qiqaPHwPa5XNx518e1DSn4PZLbgfqz5yGyFXE4xLg/f9To5*)
(*awDVxQXqX+/vxQGnDOsjv5bjgOqfjUOzgyj9a/e7/aY9WL36wTR7bhVW3RRR*)
(*oPx5CBVqj8p9EunGzddFlTmza3DfmcQoHm06+u3oEgc4b0Xln4kwsKS5Nb9e*)
(*KzaigCy09t9YFTuCdbi9LhhfS8OtGIW/G+5EqZKGcaADKt5CXqADm9a9ar5O*)
(*6YBG5FY+qFuVV2H3oG5DhHuPQd0ute9qgXrQyhI0h3q4NiF4C+pBRaiutXq6*)
(*B+MlCfMMnn/GKdUXk1SdhlCVaUog8LzI5UEy8KwqYnABeL7rZfYKcBp78Y7z*)
(*xlnQvBV/WYhKKKBX7ENfHo6M4Dtqdgy77alYoVDX3W6qAz2876OVMzuE9x7l*)
(*2qBbQMPut1uz/EJ6UdfgRf/dBQN4r9udnh+shViw44HS045+1PM6Qmj+dB8+*)
(*2xtyIbO2FAtlSXlmHRlE7kK/Knlce/HRjYKPTRZX4tDWyT4jmSHUlLLwcIpa*)
(*D+4/4Z5v1luFceeRQ92tQ6igXT0dcMqtS410F79Nu9Ibt23ASR7NcpsdNBRj*)
(*4HmFJqYy61Kw8eJyMRneDnTpQHoZ6NXEkgdqoFftK4/FgV4FCAlmaEgO4hTl*)
(*4f0z3QWYw1ixp8q6H62TWcjpQ+nYxSUMLtCxaony8U+UjnXqseZ2z+/DXEsV*)
(*Z+uCyjGfVkGnFGMQKSezPwZ9e7Va8gno22TnrljQt+fR33uXUjw7l/KYSVA8*)
(*M10HdXUonse9pRvsKR5FPDXygNc3y9pl7Sk+ZyvO/RahcNfyx+UaUXmU3Hsd*)
(*KkbhH4pRF/pJ8diqMmgNvP704dAFPusWzbwBvnzCpd/P8fdrgAG8XZ3J8p70*)
(*rcFrA53iTeW6cfbU6n7f43R0gv2pAev9evxZjO3CJ65OXFr+Uqqsno5mNbZJ*)
(*WvxqxH+VKip7nG7De8aqGbtX/HtfWFJ+pjWErQ2f2eLaqKDShH/lafacWj2M*)
(*BivsVwukt+OzgqoSolkNeKnq9GE8SUfYZv3vOqlOrKBmLZ2rU491fQ9bfK+i*)
(*o4Kx2IIvR7tw970As2KxOpw1c2KmKIqObHck+JnSu/D1zgWzPHy1OFwq/93H*)
(*a3Tk8OkDj8O9bry4ZJWGy/Ya7GpCj0qQpiPLtMPHWFh7cMc5a6ygXY3Tml4X*)
(*xc8M/Sv+NOfTbeCrol9c1IV142Z4qAjWC/lM/k7uF0qt3jlW9I624oB76ARV*)
(*dzNl6z6GbjNDOjvua2+g5tW2PVUC1hM7je4L64h8Jn8n98nvSTwSR1X11BEj*)
(*SjcP+g0Zgo7ayLXHg35mJo7YgN6xmX65CfrHOF61BXRP8LqzkgNVx7t22xlB*)
(*Xatd8BKSpOr5QXVKEdSfy1TiDajH+JTPGVCHtvOs9q2h+kqpRTddiuozNpcd*)
(*Y6C/vDnUWgR6McXilg95O9zf5gr58hYGPgykdHPTW/G3oKOn5WasQT9Fkw/o*)
(*mVA61Tgjuhd06+SqdVrvKb3yyVU+DbqZ0LuDD3TU0frre9BPkg/Jj+RF8iH5*)
(*kbxIPiQ/khfJh+RH8iL5kPxIXiQfkh/Ji+RD8iN5EdwkD4KfrE+yXsk6JeuQ*)
(*rEuyHm++Dn/CacSg+k3HHcvDr/FyK/T8zIl29LW27SPwoNuvexj64zibnjLw*)
(*oMyTclnrHQP7XuBpPr/sJb5u+9df/n2tyE83oDP+yBDeFRUp7rrlPe5OkTWS*)
(*NO1Dt4+eahFaMoorjZ57dlomYLkPnVsrElrQ2cxZ7ZG2IWwtv3f5oBnGnPaF*)
(*Xic/9CKFwYUnvx8bxbHNnzUWnIzDfTx6Rob+zcjKh/Ud8CzTHeYEesj28kYG*)
(*6OENp+WfPzmO4kwTPjdnt1i83Yzt0pawJjTDd23RrzI6XnB7ZgfvSC5e+CZY*)
(*QyS6B1kG/pzXmDKK5539MevJEoMljvM7vHrXiE5P9foqSAzjszx80dL8Objl*)
(*7DAqFOhBZ1ItriY1jeK9ec8zqpKjsPDRRc7lUw2oiV4gB/7HOvFECjc1j3Fe*)
(*huIwjxyR7hyxw6P4rRbrgOG6KHzu+6sak7AGJPDKMgX0n/XrSKlWz21awhmv*)
(*QYkGebT7vlgcb5wzbRnvZ505n6XSJ/c44yhyO7l0rzeFT467iNZA4R1/Olby*)
(*msKZPKpQCn1r+mrqTuhjZ9j/6oL+hUIiP9VQ+LaKiUoAXkvm/aIKCmdAY68F*)
(*+LP3rzW5AS/bzFczwHmtUKDoDIXP5hxfL+AdUhS9fo7CufPj/kOhlL8JjEYD*)
(*LJTfkeF5bww+x0EoJAH6ipfF5Rrwy7O/zvKDTz7qbX/+DOXzLsS8kwff12F5*)
(*uRv8XtUzr0jwK4d7X68A/yJL38rtSvmW2dsjeSXhKXipc/6pL5wMXP5z8L2b*)
(*ewc6sUZERVAzGj+5KG5xu3AU/yxbO69QpxERHAQXwUNwEFwED8FBcBE8BAfB*)
(*RfAQHgmvhE8+VZmTYal0vCJWsmHzxTwsOilZHVrQg25ylJvnKg7j7mPJ1/e+*)
(*eYP5+LI5b7L1IAnRq0PGb4fxYS3es57OWTg/Qz6962w3qvhSaXBccAQvCTpS*)
(*9v1VBs6sc/kS+K4LHb5UwuFqS63re+4yv/jSqf13e/GwVBdyEAk+8qdkBB8K*)
(*+uWmWZKKx6c7Z8xvdCJDhogH8PVFZ09TMcWfY2kOF/B2xVPnhgxVryv9F5pC*)
(*/SaFFNtA3Xa6skamKifirUblq8R/MrDcUvUHRkta0ZrAjWypAi9w9jHPtPBW*)
(*Bj4u0mrlatmKXlaV3tfqcaKJ6Y+egzqMXXN656N9R9HYbF68XGsWviaMtz5+*)
(*MYxb+3wf/7HoRockxQRAjz5hpTrQJ7sliadAl5b75OlJTPnijKrA5dJ9TDzW*)
(*W3HfOLEKGZbe+Qz77YtB2eGw/3ZIXJMNPpAr9GmwM+UXTS0d9oJ/PDnfXBP2*)
(*j78738Ztp/Y/Dk8DX8J+6MJZ3aewD3IQXRAtQPn4m3fSeMHXs6Rhc/DzJC4Z*)
(*h8Qncck4JD6JS8Yh8UlcMg6JT/oH6Sekj5SbbuAA/1aob6y0l/JBhz/7doJ/*)
(*e+5saJbjz8BVx7WG8/2TMKO1eWuefxta3Md+JXiI0ttjVo9OpiXixiutb/Tk*)
(*W1FiQHvane3UOpdpW37+TDxOOnlusHR9C/KxVhsavziKk01HJ8ONn+OTvgau*)
(*udzNyEfSfPvr4FHc3vjsmWV+DP694dPU5LYm9P66biasn7W2YvwC1HpinLPO*)
(*K6DWEXM5axf0if3uXiMCVN8oF79Oh35Bf9ZUBPq+Ns3ID/ReOSbUEnR+v8/2*)
(*36DLLf21IqDTqk88C0Cfye9JPBKH/J7EI3HI70k8Eienb2PrFKXPPsiZfSOl*)
(*zxNWdp6gz0SniG4Rvdpue+CmEvcIbhKu02CMZ+DxqK8/ljZ3odZ7+3XZHo7g*)
(*iSrnGPWeNMzcmty+YnMX+uN2rgP64HD2hf3QB1/vafsI/j/IXvNKoiw1L0tq*)
(*nLVck/HMWukH5g3tyKb5uWChEwPL734xtXbTKyzVfYC+oLoN1aw54g797vze*)
(*dU3nqH4Xfn5Psx/V7/7Npz064GMrTvXvswfzSsOofh4TaigsSfVx8pn8ndwX*)
(*zFy37wu13n4+UwoaLqqibTdrEFU0Mket/U81wM+51k14gi8o+SoVB34gtXnm*)
(*BfTvO1x9h6Gfnxrb4A59vIQnMB76btbXza+hD79+EBsI/ddXbIXJfapfBnUh*)
(*X+ifKYtnGdA3SVwyDolP4pJxSHwSl4xD4pO4ZBwSn+gR0SeiS1vXt/Rlfx7G*)
(*tfaKx0/uzMLje+anSKFutHLti17QkXM2Xm2w/z3HMJcFPWl8uk5mIn8Ej9Gf*)
(*PFk8m4pfVg9pMYM6kcM5/2Wqaxh4/KWU3Q/zFJwXYmvKMO5AS07lZ4Kf6TXh*)
(*1rtD+RlV9UsS4GfmvfwxsTGGge/GX2I4LknC8Z1+b0e129Bxn0+27C1MfEJn*)
(*8+GYSD8suSfzlvP3KjS8bTcD9HHNj5LlyZReqqWMeblQOknmicwbma80ll2n*)
(*Qe826/zp20rpn1uDucN5Svf+rU568GcTeI5hN+a7fSFnPWbhjQyC5xgGvrG0*)
(*r43BNLdpB014fjkZORB3OUcLMS/sdFtHrYewikeXwT8aRUmfrqLWhaBfZsBT*)
(*ii+XjIyjwF/flugd/hRvhp191W7i/rSdbjIVEEfj8X7vficNtGJBYqIDtR6q*)
(*ngpqwvqQc+xMuE+ti7gPsgXWFF+LaMpSwF9u43suHYq3j4/unbCvfURbs9xk*)
(*BfQFs67lC1r6jqMjzZvbTKj1cFdkZAWsD0ZqZGoAtS5Ua7lP9FA+TyOWxx18*)
(*358GQZdKyu/5ZfP+2WvmTivaV3QQ4hwJwQ9qx9SQxtKBroWUzytXsmUH39ex*)
(*b/ebc5Tfy6bvH3Kl/NziW/Zu4O9MUjTeCFK+jugF0Q+iG4Qvwh/hjfBCeCL8*)
(*EF4IT4Qfkj/hg/BA8id8EB5IniRvki/Jk+RN8iX5kPxIXsT/ET9IfCDxc8Tf*)
(*EV/HH1lvDt9XX/dj/bH+B7Si7fqD25hH0IYK7kgBHiY+vV5S+d3KCHw0vuCP*)
(*QmQ9Sr7+6gF8P33ZpGNswH3aKQUOdQ+bw6jqu92BVHUmdnZ21ynKCMHq36t6*)
(*xOzqULTdlDd8nz8gJT9S3pa27thefqSojC6vnPl11oqJ9Q+Pidr/eYrXhYTR*)
(*gpxq0ZGtb5/B99M+fefKemxNCzK7aumzTwltoF8Zz3rGxLGHF/oVFAZireTJ*)
(*SrcXNajXPyoavt8Wnbw5RNuKdsSWx1/rpCIK3czm6pnFxNLzrh2QowfgWxnD*)
(*snYj1ehs4foX8P3K9J3Y2/oObdUzac4THgqo+qLfOe7PTCzRm3anSMsfL3B6*)
(*IZIgX41aa1vDOelM/HSHG+eHRF9c9HOTQ6ZLFdoW8eait7ULbZX3bi2IV3s1*)
(*WKdHWhVJblg8cJfqowLRm+mvqL7a4lyv/Ivqpwua2O6epHxYc035CvBlcTdC*)
(*0m9SfuyF+HqeKqMorOl6bXNlN+W3Ga9oS8oaUP0Hif54Skf2T7TvAV0psJaz*)
(*dqX0JNrksPIVNT889GGVgFQnE1+tP335V0UVmnTce7rYxYl2rajaGPBw6nUV*)
(*+c+qIJFI93UnVIJxxOn0w37GTNx9Pnus9nctendSr3T8tiNeJSCSYHiN2pd3*)
(*WL8Z5C5Bmm9kpH5TPpLnycUaF8pXvg0sEhih/GRrwm7zKMo3xMlphIOP4N89*)
(*1pRH+Yc/zfnOq9cG4PDcZ8JHC5gYb3A7sT2gGlV3D6UCjgtlr8OKXW7TSp56*)
(*X7ZJkv9XHRveVTwCz2FPiAulgp65L+99BDpGPpO/k/t8GU5KsC+W40tehKl9*)
(*ccuNiU+wLyY6SHSR6KG294fXsN/mdlQ/Cftv5kkvCdh3H4sZLw41iKNZ2ovv*)
(*gXMz3YsnFRTe66BjCmUlxpT/eCJnUyJD+RG7mfADcZQPefHlEUcYtX/Y86Qy*)
(*GvYTXl6rPGAfQX5P4pE4ZDwyPhmXxCXjkPgkLhmHxG+Xy93AQ/mJeXY7Bj5S*)
(*/kJ7c1MjO+UriI4TXSd6TnSZ6DTRZ6KzRHeJ3hLdJDpK9JPsG8k+kuwf72a/*)
(*Lrv7exSnX5S78uFhJI64rHZGSrkB6VlW/9KVYuIOFcnjnGpheKbfIL5uUT1a*)
(*x33eDOrvWfKHSXWqHntb8iSgDmefZ7ZoeDDxLZ/IrDP1Qbive4fG7VW16I4h*)
(*P2t+AhPzGSutPlPxBOvfa125VqUGCY8k3oY6swnQ815O1V0B14f94lS9sRn+*)
(*nnGm+nHduHge9GfHpewvmVRflrWou/P4bTAWXya52E2PiWPsXjZ1ClG6dOjx*)
(*41ObHXG8WHve9xtfsGpoufDKzmJUvSHRx4rSa7NFD+6Afi8NXb3xLKXb9666*)
(*5gZru9E+blNUhrrOv7vALUBLDZH6I/VI6rA96WsdnLvolW9rgv0Bh/WYPuwL*)
(*Hi7Wuaf+Jgvv3zJ+WihtGF86LoY3XO5GH9Lb5Moo3VkRJLYGdGjk6AupF5T+*)
(*DEwvrcjVi8FCPJ5Pxp+P4hU+bY2RPxtRXsRdI0VK1wqt1kuDzqn4lejep/TN*)
(*gmNJEJy7hGWF34FzmFOuYZVw/pI9ml0E50lb7SZq4Xwp7I7BvC/ddNS+W6qB*)
(*QfmubWs6+h0p3xV7QeYzPHey3c0ap0jtd1yGds13pfY7bJ9vf4f9js+U8KkV*)
(*Gf44MjdCUa2UiT2TL3w4e7kasfznP4d/Xr/+fd+fhaWE4g3tEWZvpzNl/74v*)
(*xMLSB/ePl6oH3ReT+vv+hVOnRuH+oHKy7Q6VXX/fX8zC8g3u09/8xTbMlPj7*)
(*fk15+Q+431K7QXqkUOzv+8kvXozD/YeHfyvRzLcigoP8neD5rx79n+swChw6*)
(*EMnzrvq/127Ea6lxHp5nnniy8aCoahma3rFmlPK/KIOT3xR8b03McxkJlaL/*)
(*Xgf+voaLdxae6/yACidOT1D7G+RjvIEb9jU2O//scjJ+h7JLZj9R+0vkteFq*)
(*Kpx3EF4ITsIPwUFwETz/ht/8ynQCpZtINMpmhtJDZDdf2Bn08N/yOusxeCek*)
(*uhI1ZqaIzlPsRRtirsuB/pB8f/+ffMk8EZxkvipZ6D3wvQ/eRxH8bltw1nX4*)
(*/lIF6x+A403S2zjAlb1H3w3wmCcHXwbc5Bo7/PEW4O+2xreoekZJZ9QCqXpG*)
(*L39xVEA9N7+7qkzpKZoaDHxE6SsKddKcOxeLtp2NgLx+7moNhbwCCrAx5EXq*)
(*huAk9bMwvlAC5udEQdoBmLfISiV5+Hx0oiIYfn9s0PE/8ViOzp0TERwEF8Ez*)
(*zyj1CuAmV33ffXP4D5Yq36xWbkSeB4IqlNe2o63m0Svh3NzoF3885N8SsmYK*)
(*+Ehi65w7fyR1THCSet47fykT6qb5KU8Z1FHQQkk+qJ9js56CME/F6VesYN5+*)
(*DJ5TgPkivBCeCD8EB8FF8Gwq7rgGuMm1okPgJuAXezZVtry0Eb3W4/vR9bAN*)
(*SbAm5MG5OVlXBCdZX+Eexz5AHSfdHJKBuh6zKsyDepYe6RqEeljovnyujhqi*)
(*Yi9DPZB5IvNG5ovwQngi/BAcBBfB82/457OwTP4vTmnuxnPhkcLISMZ6gNpv*)
(*omtZti/tpvORTHmCK+w3swST1vlY9COT+OVtUi4lKMLt2Cicfy1MZw+i9B19*)
(*nvnoSOOtQjYy7VGg8zxBS7fJNnQhL2P7gmnZWtTA0FkI5/hj2/+w0SM6kIGY*)
(*RiClu0jg+dq5c/y9x0quGIq1IbVd0aUagk1IiX1mOZzjs7KwTP0vztmkXc/v*)
(*iwmhXaKPRMVn6Wi3bbys+GwOSgxr+S5F9RHHp6skoU6r/6s3/MkysvD5YuWW*)
(*5QdSe1G67b6QJo8K5P3gcA6c4/8bz7SY9BbxfV0ozP/8qrtH6tB1gzPCcI7P*)
(*0rU2GOo8I+/bTajzGR++uXN8C97if+CMtstZGPpjC2L6fTsv7TSMTA7fmFzl*)
(*m43y5K//rqR8yIMjmzwEpgcQfopDtK9/RGFOBlHwHDWe3ZUO9eA9rCwL9WAQ*)
(*xn8J6kFEa5x+8FEPulV11tbTrgrR7FYehHN8fRXPj5ELu1HHjZ6JhYwaVBe+*)
(*XQjO8aXW3pzTNetl43M6Z3dAbE7fLpqa/vpfnIdtvBpvMwWQt9VWn6Fvw2h7*)
(*e7bjZp9MtHytY9Ehzm70ulPpG6yvvbxri2F9pSlmrof19f6E3uJrQv0o7MFV*)
(*K95zpYjNnM0czvHPvb8jAusuMr/QAtbdhVGVQ7DuoqbXhQHP/7lWI2/htSbA*)
(*c6fQs8ewHnVfJB2F9dgX570e1uPO3KF/4Fxg1iJP5xJAY/oHxbg0R9B2tyHP*)
(*gI501Hr5faUvtd/Um3mmbUjNZ9ixQcbth+9R0VNcBuf4Pyzj1LfgfuQ8uLtC*)
(*NqcYvaq+GQbP0xxXely93t+LokSKoyO/lqM/V89/hnP8U4y+T/tNe9Bfa8aG*)
(*2XOr0P2jWzGc4381X3fkk0g3sg2uk+TMrkFntzhHwDm+9qlTv/8X58sWOecd*)
(*KvxIi0UpclXsCOqu2mJtdC0NBZgNTePhTsSjal0EOuBfZzfX37afmc4CHWhi*)
(*Ld4DdSq89Ox+qNv/XAeQzd0Lw1APnQlWc/pQOHP9ItSDx7HnA9XTPejR5z/d*)
(*+s8/I8F3T+LgHP+YW2k48DxVzYgCnrPqOIyA59UHUv+BE1++mhcevBlJ1Fnw*)
(*eY6MIN+dZex221ORUP69IVvKDy/YFWSRMzuEOo1f3tIpoKEoLxE/eG7vMvgh*)
(*cXfBAGKX8wz7wVqIskPO74LnV2ueCkvNn+5DdxESzawtRUL7TB/AOb5BU3oz*)
(*j2sv+uYWbmSyuBKdCW3phPPoEH7W4ylqPShKafClWW8VKkw/IAvn+BS26f/F*)
(*+Z/Pm5B+qMAlQzEGitDW85Zel4J2jMU8lObtQBrSNcOgVznfzySBXpnL9jqA*)
(*Xj2X8vykITmInvjq/J7uLkD3dWgVcI6voH6DB3Ssw3ZFPehY7w4+BuiYkkFy*)
(*Uff8PmTuJV9fF1SObD33NsE5fp9y1VPQN9fMt86gbxECEpGgbxs2mNCXUjyn*)
(*m2afkaB4PrMsWAfO8c/NvF8NPHbv+LgOeOVg2EwDn+v0NmgKU7hLfu/iNqby*)
(*+BlRrytK4ZeOXxUDPC4Jjo0DXj0s1PYAn2oOGh0tFO477LZ/DKg8PFV2O32k*)
(*8PuM7rkEPIoJejQBr/bpKl3Ap4bKUtZECvdEU2zdVyqPnf61LuIU/ok0k9uT*)
(*vtT+wL0x3VSuGyUmpnXDub9f07WEeRRuG30fGTEqj4fu9I/HKfxdEWbHWe/X*)
(*o6t7Qm9+4upEh3bIz70PIOCl/l0ltA5p6q5+OrKwC13pDzIoz6CjFfUvRCx+*)
(*NSKTu9UqHqfbUNmkEhPeE7BZlmWwlasRRQzcSXt0qh0p6FQpm7D8ez/6cTpw*)
(*UF+sGa1y5RgR52lFFdIO0q82DqMHnz3bQ9jaUMdSx2oFlSYUMsXfC+8VCPwp*)
(*rohZ1IpWTgQetDvQjE6MpnOu5RtGX1s61wmktyNBnQEh0awGdP5x9BF43yBu*)
(*bdzmC+ltaGLAp2heTCOar8te+pFzGP1MKGarl+pEpXd/iOTq1CPLHTpz7yG8*)
(*FI5Wztjdgbzec1yRk29AkdXdU5MMOqp0Hin5crQLqd2K0S8Wq0P2miO/4f2E*)
(*AbGQ4suU3vb77/rOT+nt0z23HTClt0623M9M6V3olXYOk4evFiV9PI3hvYUt*)
(*1h9Frpp1IfONGiXOk7WofHfcysqndORS17XZ4V43qh3dqeSyvQa9Q7MR8D7D*)
(*asHNm59NdaFHeeI6svNrUXjP2BnWi3SUGTd7koW1B83kX8xS0K5GIoGpH+A9*)
(*hyNL7b9dd+hG5+bRH3sI1yBNCU7/pD10ZBn7WAN4J9fVX4/eB/6TH6QdAn1h*)
(*F3FpAr3hXhJqBTpDPpO/k/tkfR5jZXkM6zXsAM3wvpgyenowLgR0Z1fxT0/Q*)
(*obPDluagP+Qz+Tu5T35P4pE4KsOPqqHfSDNi+6D/eInqboW+syZiuRL0ibfG*)
(*Jx9C36g8lDr3Hqbo6p15sP4z3mt3gB5Y6HH6gg6oXxKYW7etv1kCYB33jX+L*)
(*gfV7SFuKlZvqxzo7s3WgP++SWsUO5yBe/+27d9/5DkDeB3xTrkC+2gYpgdBv*)
(*Am1Tt0D/MewxbYa+M3jrLyfQd8XcVcGg96Mev1bA+1o3jIqroN/QHtcdhf6z*)
(*9mRHJPQdkg/Jj+RF8iH5kbxIPiQ/khfJh+RH8iL5kPxIXiQfkh/Ji+RD8iN5*)
(*EdwkD4Kf6BrROaJvRL+InhEdo7kajnAaMZBQ6Sr124dfI81iCVPtE+1IT1tt*)
(*DHjYUeX2CXiwYQvhAR44HuXnaL1joOq4lN8Gy14ipr8DN5wHLQ9V50w4MoQU*)
(*Ohk5Llveo7bxvXvgfGTSP3GL8JJRtOHKHXqbZQKynhn8VpbQguav0XEcaRtC*)
(*/KNPdwyYYTSpvkQfzsVWBqkHfT82in59preznoxD8yKXSRr4N6PgJ0F04Pn0*)
(*YqvnwLPgqleOwDPL6b6lZY6jiOtdPHJ0i0Xmv5zkBMKakNDZgzt/ldHRWtVQ*)
(*nQ0juag64vgmeE5esqxDtjFlFNUm3e/2YIlBldG6uknvGtHVL11vFCSG0f7u*)
(*8k4p/hz0em0zJ5zXfJabjk1qGkWbR9ZnVSZHoaWs5iZlUw3oF/dlE5jHiYJT*)
(*X8A3ZruOTIBvzGaYy8cOjyIbJPRbf10UYj/yJdM4rAFNrGz5R39nXTHuIqq2*)
(*+e/PYpZGE3PPB05sqFW5J4KKx0dmAJ9peYo04JX/02MPON/rXroH/f7ctiXm*)
(*0P8bfuUEQd+3nuWrBny942LhgNfrkYcb4Hz6qHDO176KfmwIeL/p/5kFnIY0*)
(*p1EtCp/mj28nnlN49RZH7DGgcL7J8rAEXxigcG0T+MQLf+wPgz8U59VqhX7c*)
(*sCd3FfTnx+pTY9CXUfy6SPDHTUbuzuCXS9b8fg4+WV9nw5zP065VPQm+7xVH*)
(*UxX4vfvpJQuKw1OQkp5U6hdOBtrZ/cbB1b0DNeu/3LlZMxrZTnkO3S6k5pPD*)
(*M/+DTuPfOAgugofgILgIHoKD4CJ4CA6Ci+AhPBJeCZ8Rre98wlLpaFh6X9im*)
(*i3nIzfeWC7z/oNKS+CJXcRidXTahIvPmDZIxTnhrztaDrMpdNpm8HUZHKt8f*)
(*eeichWSteozh/QeLsOP+xwVHkLeY26dvrzKQSf3lCHj/wX927KCr7QhiGxBW*)
(*muJLR93Oalbw/sO+hDNWf0pG0Jn4viiNklSUcFVKH95/8DjdnAV8bZXP/FVE*)
(*8ddcZ3gVeCvwnt8N9Wog9yYd6rcwXGkV1G3lAR+W18qJqLHsl5X4TwZ6cKu3*)
(*+9ySVrSR9an6K4EX6EO7yvqIVgY6aSfS4GzZ+ncdjgllzNWhHxfX/GEOEXRv*)
(*6aW9sq1ZSCTt063HL6j9nuYvYXj/YXF6rg/okcTkXmHQpy+5p+tBl26H2fUI*)
(*TvmiT39WPJLuYyJV/qJRw8QqNBW0Xh58s1tbyxbwzZ+2NavCtVhiJwKfnTZ7*)
(*Jwd894cL+4rAby+a3KoK+0aGxg9+2Ef2qWrOwv7xpoPYY9j/3Nqo5A77oZ95*)
(*W6phH6S9wuN0RqIvqmjpu8pFZ6KFkt/dk12q/h6PjE/GJeOR8cm4ZDwyPhmX*)
(*jEfGJ+OSvkL6DOkvtsynxuCHrQO+hoIfHs3pDAc/bH0iOSfHn4F0Br36cvyT*)
(*UH196kiOfxuKHFieHTzEQJz05k8n0hJR0EyCg658K0LYe+rO9lG0auqOi8GZ*)
(*ePTXwKmMkvUt6LS/stjExVHKxx+PDTV+jnj3tp3J4W5GkYJyV18Hj6LFse0m*)
(*FvkxKHC7TM3EtiaUOenzBdbV/fJOblhnB27wPoP1NTxuWA39YyPdSRH6yf1d*)
(*XXHQR05Ib6wE3W9r7xuGPvAg2Icf9F/wyLX9oNcau3JsQb/DPNqNQbfJ70k8*)
(*Eof8nsQjccjvSTwSx3OD2jbQbcO3qRdBt9f21gmBbhP9InpGdGy7yEC2EvcI*)
(*ukIrnhgez0BWhmsewnsR5YLWYWwPR5DVtIXxsZ40pM528Ra8F7FbqoQX+mPH*)
(*vlcroD/m+QgyoT+mrpCIS5RloGlJ+llN12Skvcn75Y2GdlSof1Kv0ImByiw7*)
(*mKs3vUKLtvGuhvciJFi+50MfjFIQGYI+KHnm0ULog9a8q3eDbyNXRrqbN/i3*)
(*zuHNytDX3Q80FkCfz2yW9ID+Tj6Tv5P7OxazbP7ffmHa3YnoTHW04FDf3HPJ*)
(*Q0LqnfC7ty5lN+H7GfMq4qCvS1+djIA+v2UL2wHo7w6Lu3KhHw+JSS+A/uyg*)
(*fvUA9GUDq/OZ0EdLBXAv9NUy80UPoZ+SuGQcEp/EJeOQ+H/H/e84JD6JS8Yh*)
(*8YlOEd0iehX5NEvizedhlF36ekBjZxbatWNKGd6L6L0huBX0JciX5THojdBF*)
(*4RrQmajQU1YT+SNoYvUBw0WzqaiyUNd+NKgTXfPceEx1DQN9487S/W6eggT3*)
(*3H08YtyB8jLHmeBzvsdvPQw+J/ec0RnwORw7V23ni2Gg1/L54w5LkpD989Bh*)
(*hnYbOum0/i17CxMxLEcGwiP90KIN2jGO36tQ1y7/TaCbRX4le0BH42+uzv9f*)
(*/STzRubL6Pm1ANDBfl4cA7oYrXE3G/SwUWlIF+qDXBmb+GygTqTlQuHfi6HY*)
(*aN1QeC6Us1PTD54Lkfipz57RIf76taEVt5mSiNf+wAbwkcNfJI/B+rDdpLUB*)
(*/KRkDjMJ+BrbXbQG+GNfc5EJvJE4XCwsXyHOf647UE5fmBish7K125bA+rCe*)
(*7y8E7wtdexxoCXwFPKrpAv6aeA29gTcSZ3iv93eIw2n4SfzFXnEUzaXGZ0it*)
(*h2DZNSmwPvyfFxyAdXH3rQF7O+X/6s8m8YAfNHidtL6c8oEkznmL6p8QZ/Gt*)
(*na4/XEVR1o7sWfB/XPLzfMAPerPHaoMPPC8vZAA+LwHvWAi+T/32SmPwe0Qv*)
(*iH4Q3SB8kXEIb4QXwhPhh/DyT552/J0/4YPwQPIn3yc8kDxJ3iRfkif5PsmX*)
(*5EPyI3kRX0i+T/wh8XnE9xG/5+nu/o/nxr0519x3twkh1Sz9BVt4mEh0wb6D*)
(*OSsjkPedsfpDkfXo6qVL/3gummVoKZftLoju5O4LSlVnolj7OJZ3GSGIpTK9*)
(*fKtdHXL/xvOP5349oS6TOle3IKsb5cd1rJhoe9J3g7t/niLL8tjcJ07UfvrF*)
(*i398349xTyHeWgApZPgqZj9jIv62IUVaYSAKS3jU6vKiBkmY8P/DJ29j4eHV*)
(*judHHY63KzyzmCjx0GftffQAtN6k9+y9kWqUy+fyj+8LbrBzKWduRtuZPDHc*)
(*n5nIrzd36L2WP1ITjNCIk69GCjwb2jgpf3DjS1rLW8ovOHAczk2nfAL5vYUs*)
(*xxzfq48vqNP6JoJGS3a6QB89tr3eBPqqfSnPOPTTH54PXoE/U7l39Sb4NcvK*)
(*/Jvg014yEneWG0Whc2N1PpXdo+j77YuOnGUNSPiF/KYISkdoEfaZoCsmHyxb*)
(*QE98FfIjjdT8kNTU00ipTiZS+MJWM17x//E4FLTM4VF7HxPPUS+Mlg1+YldR*)
(*CUafft/P8zNmosWT7VLVv2sRXyr3cN9tR+T9QkTi3LUv6E8o22gbdwm6jvBx*)
(*8JeFE87S4DerK2cfgM/k3ZnxFnzDPg0VAfARmSmzduAf/Gi6a7nWBqD38y+l*)
(*HC1golXl0YFiAdXo3fnRf/B8SSnEZ4XQZkT3zLgA+kWuptMyd0DHFO0io0G/*)
(*7ie9gn/XiEymdnuCjpHP5O/kvuPNg4/m9v+x2U6wX16TsmPu3xsSHSS6SPSw*)
(*mOvdoblztBBfJ9iXewmlzf17BIKP8eJFC+CVjny6g2a+F7kELWgH/2Fxi7UG*)
(*/MiWEK+D4EOqnz2bOze8lLB4NewzHgaUHIf9Bfk9iUfikPHI+GRcEpeMQ+KT*)
(*uGQcEj9HeCXHGspP9CVePgX+4uIX9p3gK4iOE10nek50meg00Weis0R3id4S*)
(*3SQ6SvST7CfJ/pLsK+krnKWtf4+ikt7hl7SHkSiae6PgbuUG5HqER1dPionE*)
(*/GeD2dTC0IN5QW41i+rR0INfNKi/IlfhkSNUPebbNG+GOrTT4tim6cFEmZmF*)
(*207WB6EYZ9qpm6tq0fadGsfyE5jok/L5Wc2KJwjdUBJZrVKDXN8/eQN1Vlih*)
(*2sBJ1d2ZqXR9qDcV1RtLHlD9ePbmNRHozzyqmxfA+4rxDauV3d8GI0m94vtu*)
(*ekykfPP9unahOmTvGDFPabMj0hIMkftx4wuaSDt4c2FnMeILNTQAvU6L6hsE*)
(*/c6knbv9v/1Lv0Rh7jxwwWOnL39NbP27/kg9kjr8lRSgAPuBhW2sIrA/cL90*)
(*egL2BTP4daHamyx0oSI6WShtGMn3CR+C9yLSz94R+UDpzuGSfSGgQ+E7wj1A*)
(*f25Kadll6cWgzE+ayyaeU3qfy+YZ/rMRZWW8CgRda4yd+Qg6t8Yy2B/0LWCe*)
(*4Q04x+oQifKBcy39V2mf4TwrPvy7L5zPyUvumxqK6ECvNe7PvReB2EYrwHd9*)
(*K+OpB9+1/pTw3L+b8/aeiYf9jrX2Q1XY7yxJ4WiF/c53zZFVizL80ZVHrGVq*)
(*pUzEV+W57PTlapSVI2vY2l2ANxp31RhIDuJbpoyX8Hz7zY2Z/oTf+dgmdvIQ*)
(*jz4dH+fY3/V7Wy/qRGtOJgaV49OKHflf5/fhVfde+MPzbf63NtvanUuwi99q*)
(*/WSLfvzRdd/LNGqf3prf+mHeu2qsoRkmJvauG08xTErh+bZTct9fQbxVeH+G*)
(*iax6eQ92qhi3eEbxb9+lOP9oaB02PCXvO7KwC3cw4gzh+fb+g1q/m2Rrsc6t*)
(*LQmaDdT9uCJ/cws6agirNNvK1YizFzx5+ehUO74+mz/3fNtJ9+Hhys56PPB1*)
(*m/LSyA7M/5OddYTiLUps2Yi+WDN28To8LM7Tird+bZOC59sTcikmkoJNWN61*)
(*ys5BrA2H/+Ayc1g1jETGV9bELGrF7vuYh+wONOMZIc/F8HybySjzj9jcghPL*)
(*tI+1Utct5Sxz7zPEd7rzXUhvw9xtEp/nxTRis6m4Yni+HRewuqq+txXbaxdf*)
(*9DFrwvU/8hWr1gyjtSGFshm7O3DrpmQrOfkGfOvSnbnn22efi/VfuNuOs2/k*)
(*reViNOA41mHOmBk6Wm9VjC8/7sSX5Ob/4eesx+u5b8w939ZbJukrNtCBb8Z6*)
(*dh+JqscGcT+bZVroKPHYsi1XzbqwTEdko/NkLTb682ru+bZy+fwU//VdWM/a*)
(*enWZXR0ubxDY2JpMRzyTHuueTXXhmewaU9n5tTgIP9eF59u+6ecbF6d1YYcf*)
(*m7Y429RiDleFnE8OdLSEy2bkukM3vnCrM8pDuAZH3m8LgOfb7KVWcTpy3fi8*)
(*ku5uLr8avOKi3d3A43TE+yswOT/RFwsKGn+D9xa1X5dwQ18WjHaIif+dj1Yn*)
(*/bGn6g2xJpc8gXp79UipqM25BEmG1NpRdYX8k3T9oa4C69K2U/WDMqOXnqDq*)
(*B+2RFbwK9fPGx6KfqhO0xIaZStUJKgq47gt10m/ybC9VD2hT3aXjVD0g7W2y*)
(*c/XQXTCpT807Mvpl4UDNO3JQ7Jub93tjZ/2o+UX1C9LVqflFCffY5+b3bpNw*)
(*DTWPqGVnmxE1j2heg68SzGORMzedmi8UuS9xGTVfiMP/CRfM16qLQ8+oeUE3*)
(*sycbqXlB2zp15+blhcX+LIp/pCsmtYTiH+mM9PIA/wG91a0UzyhM/dZKimdk*)
(*PO0xx/PdoL6XFJ+I2+blFopPJFH10gr4JPoWyPaf9whKtlfTgyKF0f8DonTa*)
(*Iw==*)
(*"]], {}}, Arrow[{{1.2, 0, 0}, {1.2, 0, -0.5}}], Arrow[{{0.5, 1.1, -1.05}, {1, 1.1, -1.05}}], {{{}, {}, Annotation[{GrayLevel[0], AbsoluteThickness[2], Line[CompressedData["*)
(*1:eJxTTMoPSmViYGAwAWJmBhh4YO81Q1nA2PjyfgYU8MA+aKmo2xvDSxjiUZvY*)
(*a5YaXMQQv1e6f+d81nMY4gZnZ5Q8/nwSQ9zr062Kad+OYojnfWFJ37noIIZ4*)
(*aeWGOdMMd2OIKx1Rs59VsAlD/GDI3Rc/NizGEP9ybuKBk861GOLbbxot6i2Z*)
(*bY8u/u3X/K9eX9diiq9w/OXxfhuGeOysx0t5Ju7HEN9VP1O/8vxhDHHr0Eil*)
(*PzonMMS/xGw4zV92BkPcif+97SyrCxjirYxCC0tSL2GIbwlY0B6efQVDPG6j*)
(*VWXTnGsY4iqrFY6VHr6BIX6NsWha4dFbGOLMWecLt366gyEuoz/jAuPvexji*)
(*K9zCXLtrHmCI19c9W2458SGG+NkUHZ+cyY8wxG8G//jqtPoxhngRf9bZv3uf*)
(*YIg3VE58ZrPvKYa4zxs7VoUrzzDE+3gXpbZff44Zbr9Xfb509QWG+OuPlu2H*)
(*Xr7EEH8/rS7G7PUrDPGNLp7mfkxvMMRfLjgZ/IrtLYb4upPv52axvcMQN/g9*)
(*+22f9HsM8Slv6/ZL83/AdM/DT1xOszHFJ+6xzL2l8hFDPC8v+oPJUkzxlSoO*)
(*ZYkGnzDE5Tf9lwnYhCl+R3XSrQ2GnzHEf8x9Puvxbkxx/7fiNTdsvmCGW6bA*)
(*gkstmOLCzziOnDmDEAcAqCMf5Q==*)
(*"]]}, "Charting`Private`Tag$51178#1"]}, {}}}, Boxed -> False, DisplayFunction -> Identity, FaceGridsStyle -> Automatic, ImagePadding -> Automatic, ImageSize -> {266.04296875, 267.}, Method -> {"ShrinkWrap" -> True}, PlotRange -> {{-0.39999987142857146`, 1.3999998714285713`}, {-0.39999987142857146`, 1.3999998714285713`}, {-1., 1.}}, PlotRangePadding -> {{Scaled[0.05], Scaled[0.05]}, {Scaled[0.05], Scaled[0.05]}, {Scaled[0.05], Scaled[0.05]}}, SphericalRegion -> True, Ticks -> {Automatic, Automatic, Automatic}, ViewAngle -> 0.46953170640027486`, ViewPoint -> {0.920618544779878, 3.1840495172033143`, -0.6813884112638835}, ViewVertical -> {0.10536252710627916`, 0.7741537726127276, 0.6241671845197084}],Placed[\!\(TraditionalForm\`*)
(*TagBox[GridBox[{*)
(*{*)
(*FormBox[*)
(*TemplateBox[{RowBox[{"\"\\!\\(\\*SubscriptBox[\\(X\\), \\(12\\)]\\)\"", "<=", "0"}]},*)
(*"SwatchLegend",*)
(*DisplayFunction->(StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[InsetBox[Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], AbsoluteThickness[1.6], Lighting -> Automatic, RGBColor[0, 0, 1], Opacity[0.3]]}, Lighting -> Automatic, ImageSize -> {12, 12}, BoxStyle -> Directive[Opacity[0.3], GrayLevel[0]]}], Center, Center, ImageScaled[{1, 1}]], AspectRatio -> Full, ImageSize -> {12, 12}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.16666666666666669`] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"SwatchLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Lighting", "->", "Automatic"}], ",", TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0]}], ",", RowBox[{"LabelStyle", "->", RowBox[{"{", "}"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}], ",", RowBox[{"LegendMarkerSize", "->", "12"}]}], "]"}]& )],*)
(*TraditionalForm]},*)
(*{*)
(*FormBox[*)
(*TemplateBox[{RowBox[{"\"\\!\\(\\*SubscriptBox[\\(X\\), \\(11\\)]\\)\"", ">=", "1"}]},*)
(*"SwatchLegend",*)
(*DisplayFunction->(StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[InsetBox[Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], AbsoluteThickness[1.6], Lighting -> Automatic, RGBColor[0, 1, 0], Opacity[0.3]]}, Lighting -> Automatic, ImageSize -> {12, 12}, BoxStyle -> Directive[Opacity[0.3], GrayLevel[0]]}], Center, Center, ImageScaled[{1, 1}]], AspectRatio -> Full, ImageSize -> {12, 12}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.16666666666666669`] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"SwatchLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Lighting", "->", "Automatic"}], ",", TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0]}], ",", RowBox[{"LabelStyle", "->", RowBox[{"{", "}"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}], ",", RowBox[{"LegendMarkerSize", "->", "12"}]}], "]"}]& )],*)
(*TraditionalForm]}*)
(*},*)
(*AutoDelete->False,*)
(*GridBoxAlignment->{"Columns" -> {{Left}}},*)
(*GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},*)
(*GridBoxSpacings->{"Columns" -> {{0}}}],*)
(*"Grid"]\),After]]*)


(* ::InheritFromParent:: *)
(**)


Show[b1, b2, a1l, a2l, v1, v2, b3]


(* ::InheritFromParent:: *)
(*Legended[Graphics3D[{{GraphicsComplex[CompressedData["*)
(*1:eJx12D9IlVEYgPFLTQoRDXcsioKotsaWm0nDpc3FyYwglzs0hxL9m6K2Fh2L*)
(*xvaG6oJkQxBhINISl2oQkjjFMXJLqofLed5zBLmcn6/n++7j8UM8dvX6zLV9*)
(*nU5nd+9z/97nk5MPDi4vfxzy2vn/cWQwudidXw9+du7Qu+P91eC3Lnw6/3bq*)
(*YfDXp75NbEy97Nm3D+w++9F9H3xx+uZgaW0z+L+PUfC/lz38Nfi9F7cf3T23*)
(*FfzNyurltdntxnwK/vTM4xsn+j8b++TgWxNfphcWfgVnTVd3ttPZTmc7ne10*)
(*ttPZTmc7ne10ttO5Pp+C07m+Tw5OZzud6efOdtZ2OtvpbKeznc52OtvpbKez*)
(*nc71+RSczvV9cnA62+lMJ3e28/121nY62+lsp7OdznY62+lsp3N9PgWnc32f*)
(*HJzOdjrTw53tdLazr521nc52OtvpbKeznc52OtfnU3A61/fJwelspzPv253t*)
(*dLbT2c717KztdLbT2U5nO53tdK7Pp+B0ru+Tg9PZTmfenzvb6Wyns53Odu7D*)
(*ztpOZzud7XS207k+n4LTub5PDk5ne/n3xyh0tpfP91HobC9/f0ahs728v1Ho*)
(*bKeznc52OtfnU3A61/fJwelsp3N5v+POdjrb6Wyns53OdjrbuW87azud7XSu*)
(*z6fgdK7vk4PT2U7n8uc/7myns53Odjrb6Wyns53Odt6PnbWdzvX5FJzO9X1y*)
(*cDrb6Vz+Po072+lsp7OdznY62+lsp7Odznbep511fT4Fp3N9nxyczvbyPKfG*)
(*eU6N85wa5zk1znNqnOfUOM+pcZ5T4zynxnlOjfPs+RS8PM/eJwcvz3MKncvn*)
(*/biznc52OtvpbKeznc52OtvpbKeznc71+RScdX2fHJzO9vK5kUNne/ncyKGz*)
(*vXxu5NDZXj43cuhsL58bOXS2l88Nz6fg5XPD++Tg5XMjh87l3yPjznY62+ls*)
(*p7OdznY62+lsp7OdznY61+dTcDrX98nBWduv9C9dnF3aGPLq/vbZDzPr3fmd*)
(*np197az5Pu9vZ93y1v37/5DM25lv9fF17zwfnP59f3PIK370+8rkq887PTtr*)
(*vu55O/fX2t/3z1zr/r0/863/3/q6zLXu39f9A2Sol48=*)
(*"], {{RGBColor[0, 0, 1], Opacity[0.3], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL*)
(*HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX*)
(*JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g*)
(*MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx*)
(*RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT*)
(*XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla*)
(*ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr*)
(*SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4*)
(*inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC*)
(*mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb*)
(*opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl*)
(*gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4*)
(*1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt*)
(*3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW*)
(*ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm*)
(*GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2*)
(*KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH*)
(*OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV*)
(*RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm*)
(*WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2*)
(*bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI*)
(*eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV*)
(*ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo*)
(*nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2*)
(*qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++*)
(*t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP*)
(*yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW*)
(*5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P*)
(*7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==*)
(*"]], "Charting`Private`Tag$51105#1"]], Lighting -> Automatic]}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJztyLENABAUQMEfJjGJHYwgUVtdq6MXG9xLXnOlzzZSROx7jl+rcs4555xz*)
(*zjnnnHPOOef89QMOQClu*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx12D1IlVEcgPFLRRgErS0RgQ2hU3eKzFsQNERFQjkIDYJ36EuoHNqipTYl*)
(*An1bgoJoKqghXLpRFhh3yY9Bg7J6KYx4/YjAlqy8PMV9/pwLDv54Off43D9H*)
(*PTt6+7v61pVKpZ9/vtaXeM1VxjbMPh/Jxmt7Jk/3Z9lSDW+pDewayUaDl0pX*)
(*nlxvv9hpX5neOHgrG63YO4bu/Miy8eBPZ+eOl8uTwU+dW7yfZTPBf63+fb0P*)
(*fmz8Wlu5/Cn47RtbuqvVz8EXeoavZtl88MrO7Q/q9W/BB4t7M6urC8EX19ZZ*)
(*Cj6yv2drufw9OJ33PX478LGtCJ3tdLbT2U5nO53tdLbT2U5nO53tdLbT2U5n*)
(*O53tdLbTueXZh803WudDZzud7XS209lOZzud7XS209lOZzud7XS209lOZzud*)
(*7XSerH+5e2BbHjrb6Wyns53Odjrb6Wyns53Odjrb6Wyns53Odjrb6Wync8fa*)
(*nL8Lne10ttPZTmc7ne10ttPZTmc7ne10ttPZTmc7ne10ttN5Yq3/VOhsp7Od*)
(*znY62+lsp7OdznY62+lsp7OdznY62+lsp7Odzm/WfCx0ttPZTmc7ne10ttPZ*)
(*Tmc7ne10ttPZTmc7ne10ttPZTufG90Md7myns53Odjrb6Wyns53Odjrb6Wyn*)
(*s53Odjrb6Wyns53O043+FXe209lOZzud7XS209lOZzud7XS209lOZzud7XS2*)
(*09lO56nGeRI62+lsp7OdznY62+lsp7OdznY62+lsp7OdznY62+lsp3Nn4/dj*)
(*6Gyns53Odjrb6Wyns53Odjrb6Wyns53Odjrb6Wyns715nvPEPOeJec4T85wn*)
(*5jlPzHOemOc8Mc95Yp7zxDzniXnOE/OcJ+Y5T8xznpjnPHTe1Pj/JXS209lO*)
(*Zzud7XS209lOZzud7XS209lOZzud7XS209nefG4UiXOjCJ3tzedGETrbm8+N*)
(*InS2N58bRehsbz43itDZ3nxuFKGzvfncKEJnu+7rQme77utCZ7vu60Jnu+7r*)
(*Qme77utCZ7vu60Jnu+7rQme77uv+eeuF12d2l1/Uzp5sP/GyezH8XW0/ePTy*)
(*kWp1uWJnfbvWD5+vXesHT+3f95B6Puwn1cfve2lv13Bf9VVt4ubh3ocr/3+u*)
(*84e+PqrXlyt2PV9JPB86pNb3/lk/tX+vr+fD5+X31X7C/nnf3429nkE=*)
(*"], {{RGBColor[0, 1, 0], Opacity[0.3], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL*)
(*HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX*)
(*JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g*)
(*MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx*)
(*RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT*)
(*XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla*)
(*ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr*)
(*SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4*)
(*inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC*)
(*mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb*)
(*opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl*)
(*gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4*)
(*1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt*)
(*3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW*)
(*ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm*)
(*GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2*)
(*KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH*)
(*OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV*)
(*RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm*)
(*WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2*)
(*bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI*)
(*eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV*)
(*ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo*)
(*nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2*)
(*qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++*)
(*t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP*)
(*yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW*)
(*5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P*)
(*7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==*)
(*"]], "Charting`Private`Tag$51056#1"]], Lighting -> Automatic]}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJztyLEJwCAARcFPnMRJsoMjCNaubmuXNEKKjHAPXnO1zzauJPu95LTu/MY5*)
(*55xzzjnnnHPOOeec828Per4pbg==*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx1mndck9f3x5E6WgfuhVWxxlqQAlYE67riJKIV0Spaa10oVkJB6ihacbcV*)
(*RImrigNxgFv4SmQogcgQQUZYQgBJAmEPbW2tovllfU5+PN9++0ef1/PmeJ83*)
(*59x7nntDRqz5wc3D1MTExErzvw8016DTMlGT+jm76H7j/q/WflMtwru8sEz9*)
(*jH13LzuIx1cQ/3PpluKOO6zYQ89zg/nCKuJDx4VMmTzAmg0Z6nVVIFMRT5r1*)
(*fIN16Ofsp7yJ44S8OuIDFodeM+9hy4oPfJQkEjQQ53V/8MjZ0Y6Nn/hsnsaI*)
(*+LPlA6wyK+1YSPPVErW6hXjbzMvTVPvGMuv13jKRxv97m6mnR/GjWcBVJ6+t*)
(*do/JHzyt3v3HkWUZ5A++6OjS0/cFmeQPfiLP7fNDdVnkD37xg+vKLLds8gfv*)
(*+Gsn07c3csgfXD7uXPnBHbnkD57SZ+iSHPM88r9ZW6Lm8SUsuudR2wQNhz/4*)
(*mK8Wp/H4UvIHX9onYoa5Rz75gwsCO/jf8i0gf/Bxzm1nLXwLyR981vFBcnuP*)
(*IvIHz3/Rac+CBcXkD77kzUULod0z8ufF9xunzePiU0NNCl4WkD/428qzGdrx*)
(*4Q9uljNe8japmPzBnQPXuTd8VEL+4Gtq10SnTy8lf/Dk4Uf+EQlk5A+ep4yM*)
(*8g4qI3967lDVyYVh5eSfnTr6P9r89urTp2CL5veCP3hg+NW8T8pKyB88LSWt*)
(*Uftc+IN/t9Zr2291ZeQPXh2v4GW5VZA/+JCjkolvbjwnf/CsafVbDu6oJH/w*)
(*nSa767PN5eR/yCY1SyArYhPOLdqzupuM/MG3Wq/w1frAH3yzMKpx3/UK8gdv*)
(*NCmPPWFZSf7gI2zeDPntj0ryBy/s6zEt4J6c/MGnrJhwVChQkD/4hZv+nSOH*)
(*K8l/9qk1Km0ef95TYWqrqQv8waPP37XV5gf+4Lvfpvxck1lJ/uBb1zZM0frA*)
(*H/zjzh36x4UoyB885K7qQ3MPJfmDL2lx2F5sW0X+4Gc3V0xofFlF/h1MtP9V*)
(*soKcOUmlmnv4g78en6vQ1gv+4Et5lp4CnoL8wbcuqO6gzQ/8waWiK4GhZlXk*)
(*D66WpzlofeAPfsv78Jjap9XkD+6wqtX9fJiK/OG7NyX5n3iNJ+65V/jjPtLh*)
(*cmdt3uAPHiqN+vKWbxX5gw9v+3WZhW81+YM/+OnKGXsPFfmDqzZGOy5YUEP+*)
(*4C+LfisIsaslf3g9CKjnu/P+2xeeuOde4Y97Wfx8k9F3qskfvCbHqsPgRBX5*)
(*g3/Ty+Po26Qa8geP/rL3cX5cLfmDO+yQOTlE1pE/nn83wkEcoqk7/MGRT64v*)
(*PHHPvcIf9xUv/zzf5Z8a8gff9Vo+suGjOvIHP7Vz9JmInvXkD/4q8WTh7m4N*)
(*5I/nNEfmfbHfzDg/wFF3+IMjn1xfeOKee4U/7h87uu5In15P/uCBUeeXz/26*)
(*gfzBk00d/Ly/bSR/jDezyaYg/6XRHxzzE/7gqDv8wZFPri88cc+9wh/3weqM*)
(*Ld5BjeQP7n8lxX1hWBP549/5mJs9ydasd/iDYx3BHxzzE/7gqDv8wZFPri88*)
(*cc+9wh/3kx4OG2Ra1Ez+1J8KrEz3hxn7CDjWO/zBsY7gD475CX9w1B3+4Mgn*)
(*1xeeuOde7ZZvmC3kyVl1XOesT/nh7NzBzxbtvpfMBmp2GTLN7wXe9UhDnzTz*)
(*ZIqXq7dn3RcksEkuW77ffz2buOfCbYO9ZWnsgHfLgZ2Z+cR9ei/71MQkl32c*)
(*XTi2eVMxcWv/vxhfWMDm/X67NTG4lHit4tgyIa+E3R/fkO+yopz4ZZexfjJR*)
(*Ofv+5krnvg3Pif+va7CZQ75IoGR9KtbdfccUxBslHVfJRNXsddfHR6xdlMTn*)
(*bstvVKtr2OuR9dfCnKuIR44J/4nHr2ff3v+7fNbEauKdK30684WNLN0/4IML*)
(*I1TE1x5nxwSyZhY7Yl+5Qm3k2P8v39+cnHzJkg26NW4kX1jJSnNPjbXkC9kL*)
(*diR47PlYiqf9eeKmhoaPMij+01OyaM3MYzW5d8eYHcykeOxv7weu+jHgXh7F*)
(*dz0XGcQXprC3YyZ2vLRVSvHYT6q6PrEZfaeQ4vd6K8Uy0VMWrh6WGmNXRPHY*)
(*v4V1qZqv3d8i/p1u/5rPrm4TV49cVULx2C+lbL9Wsee9jOLjfrXua2LyjPXM*)
(*NHU3sy+jeOxPFCWFddp9HeK3vMiw5gvL2PK//+gTn1pB8dgP+J1ynfXoSCXF*)
(*c6+Ix7p0Drw9Wbu/ws+3rja9K5ApWNfDrXmet4zzB+vV5o/f1vmkKyi+oH/e*)
(*ZCGvmgVeGbG/8L5xXmEdl94ZtnhnppLiv3hyIUMkqGEZFqFP7O8Z5xvW9/7A*)
(*ZIVUUkXxR3d5L5GJNO+jIRdHHbpsnIdY97e9XTto35uIb/5iilKtbmBpxfd+*)
(*9zxknJ/oB7fMDgqlISqKn1fTzYfHb2b7zfrP67NBxXCOxjxcHNizY7BdLK0f*)
(*9AHfX8rnO5ZIiKMP9FBESpLdcmldIX5KQicvy6ZHxBG/uN/xkwlOebTeEN96*)
(*aGJA08sU4ohv2Lk1RsCT0jpE/ODglb8GNKYSR/zFOZW9jrZJaX0i3mFvldkP*)
(*mv4Ejvjp3Vdc0/YrrFvEW6c2d36XlE79Ejxkl+nCY5pzOuIxjqR6oJ+2n4H/*)
(*ryvGq9lYPXmNl3FfiPHn3f7+5ijNOnbuErpRJpKzFYFO6ljBDda7x54b9V3T*)
(*iKNe4ZK0iUq/OKo7uMzn0Ormj+Ko7ug/ZYcXdP9hvCULKjodwuNXstT3cW2f*)
(*8/eyvZ0mJYudotjlfU/vCWRG/rXZwtwTwVFUd/SliPFOzfKIJ1Rf8M393jZY*)
(*2GRRHcEFPwdMdwt7SvUCX3Xk7MqZHXKoLuDiO+c+OWmZS3mD/zRlaG/zcWOJ*)
(*I74p6O+mmkzj5xX4OfKMPCCfScf6TypdmEoc+R946VbyQs9kyoNbuHRdgiCU*)
(*7euzdFaBZyLlDfzksra8ROVDyg88N3WyHRzhMob6C+pS5ZVV+WR6PNUdPE45*)
(*Qj2qLI76DnxO/BTtOMTjEfUXcOn6aTtu+6ZQHwGf6pNxfYRvKvUL8ORXVW/G*)
(*e6RRXwD/7cPFV10XpLOrCRv/UquVlJ9t3za+bd6Uzjr6TNjH46uID/z0+cm5*)
(*cY/ZGl6XXnxhLfE1Eya+fvkqgyU9KzwrkNUTf5Lh+9COl8mGHb5sKeQ1Eb92*)
(*cM186awsei7y0L1t8OL93RKozyI+uzEntrzfY+qn4MdPH3M5vCyD+iZ4z1jX*)
(*CnHwE+qPFD+hvHmHKJP6IJ5bKJwVUncpiTji5VNi//xOmkXzBOui/2Pp5197*)
(*GtcFxjl4pPfhqoh45u/kJxIJWohL5iaOD/wjiTj3inmF+MNS66ywDbE0D8Et*)
(*Wl9smFsQy1b+buIlE1Wyybl/2iYJAllAfHfhko0xtB4xD1flXLs/Q2ZN+cQ4*)
(*E1ztBSeyE6i+4JF9akZtDnpA65f2LYHu/kuX2FD+Ef/my1mpAbMe0nwA3/sV*)
(*+2bgm4e03jHOol9fdZOIbaleiA/23xv7y/VEmj/gXia/mA5cKqb+gHGa/t5o*)
(*ogyyo/oi/quL/u86mCTRfAP/JST2wCO3JOqfGCex18Egp15WxLEuBu1dtN1L*)
(*ncwKyu3fqtVyWu+NO178tc5LTPXCOD1WNvc68u4zNrshy1nIq2Shy98LHfmb*)
(*2cOC2Z3s50UyafL6UpHAyEvXPFZ32BdJ8ahjuu/mmfldY6juGP/JZ52nFnhZ*)
(*Ut0xzpCHGQFL4iJpHiF+zrv51ne+GWs8Jxh+/u3thS0HRS3UlxDf+63a1aLK*)
(*itUf8hzGFyponoeuGzb/lCCamU446yTkKYnf7Olz4nxMNI2PPPs5hXTM05wX*)
(*8Dz8HM99YNfhmUggp3HOf7PDYURpFL2/wEUdnbP33YuivCE/W1snHOBPjCF/*)
(*rFM+G946ODGNOOo4yme+Y3yIhPxRx3OuGzIbxiVRffHclX5LB2zmRbN67zPv*)
(*1Or/l+czKy/Yt0QSh09Ewjnzd6diKG8YP9jWW9W/QcxiBPr9lUn7/3ZrJo9Q*)
(*2/+5fKQWa/o/l2vH0fZ/Lp+jDdf0fy4vEWn/QcN/8U3aYTT9n8v1l9b/6al7*)
(*jOY9u3Smc+InZRlieIKX6p6XKYYn+NU3BRt+q8sSwxO8f8CzAVlu2WJ4gi9K*)
(*HWLz5kaOGJ7gQy86+hzckSuGJ7gVb1V1tnmeuL2nxHCVcjwlzGmcyMzcI5/j*)
(*KWHiVUNm3vIt4HhK2I9TB6638C3keErYsg621+w9ijieEjYoo5/zggXFHE8J*)
(*U/0doQqxe0aeMn2+aBx4gqvzj4e/TSomT4rvvPZLzfmLPMEvXak4lj69lDzB*)
(*9XWRkSd41/2Fx7yDysgTvGN/158WhpVz8ik11L2Ek08pjd8+n1JD3cs4+ZQa*)
(*6l7ByafUUPfnnHxKDXWv5ORTaqi7nDz1GkX0XHiCD+ttqdKcK8kTXGTVJDph*)
(*WUme4Ev6TtH+vYA8wVPOiLV/LyBPcIcZx0OEAgV5gs/4JvXDyOFK8jTki35f*)
(*eIKbOil31WRWkic4ngtPcP8hawfHhSjIE3yabp4ryRPcp++ygGLbKvIEt4qZ*)
(*7NT4soo836u1/z1nloY8wxO88Z93XgKegjzBpxt+X3iCu0xaezzUrIo8aXzD*)
(*c+EJrko+61j7tJo8wbMmBaw/H6YiT86VPMGRB3iCJ+rWexV5guvXezV5grvr*)
(*1qmKPMH1672GPMH1672WPOEFH9xzruQJ3pbwvIfmvE+e4Au++6T34EQVeVJ9*)
(*dH2jhjzBr/suiuTH1ZIn+FSHXu4OkXXkiecjP4gDhw/uOVfyBH8S1im6yz81*)
(*5AnurutjdeQJfq5/a1REz3ryBA9z2d+yu1sDeeI5qBc8wZEf/Htw+OCecyVP*)
(*cH1frSdP8E/7X90y9+sG8gSv5Ycc9f62kTwxHuYPPGkdGOoFT4o35AfjgsMH*)
(*95wreYJ/qOvzjeQJ/oGuzzeRJ/4d5jM8wTF/4AmOesETHPnB88Dhg3vOlTzB*)
(*L8quTjItaha33y+10vpqv19qpfncfr/USvOn/X6plerVfr/USvlpv19qJZ/2*)
(*+yW6ip1148sN76lwlqrr28nE9e/ZBMP7KFus67+avgZ+1+OPNpuwpxSvb89p*)
(*bPE3eSt2ZuZTPLjFlgFpIcPzKV7vkcvObr80sHlTMcWD//xdXM/9YUUUr9MU*)
(*FrDRnsPlicGlFA9+daq//6DIEorXX0tY6ugbWS4ryikefHdjj6D535ZRvJfu*)
(*FytnvKlv5vRteE7x4GFDny6pKKzgjE9XzvhyNu2tt/rOkUqK17+/lKwXTxTz*)
(*jikoHtxhzvU/fr4o5/hUs4wZnqesXZQcn2q2fpDVqrOXFBSvf+/UsPsTLv0n*)
(*zLmK4sFVARdmbvtdSfFHdYmrZ3NHn6+bNbGa4sFfz1ufW7eniuI/0eW5kW3Z*)
(*09LrwggVxYNXVHgkbFxdzZkPzawo63yjQq3izIdmNjNINGXkBBVnPhj38/q6*)
(*Vhrmp+a8P7Srn835WM68jTbsMzPEiNePL2LyA+YnehzM5MRLDPM8j+L11xQ2*)
(*9eScovCtUs78z2TvdO+RQor31v3gKRufuzwixq6IM76U9r2I14+TzwbcHZY/*)
(*clUJJz9F7E6yf/6e9zKK15VLXcwGdKubb2Zfxpk/MtofIl7fV8pY7ytZPeNT*)
(*Kzjz4Tnr7Hpp9iPNPGz/+9KV4tG3sH9rn08FS5giL/S8ZZyf6GeSmV03+aQr*)
(*KF7/82rWc+uKQ4X3jfMTfU7fH5QUr/+9alj/ibVS+3vG+Yn+t9l+a5NUUkXx*)
(*+vlfxzZW5dseumycn+iLeO8jXp+HBvayJPKy5yHj/ES/XLM0J0waoqJ4/fxv*)
(*Zhfrbizrs8EwbzXrE30yMdXB2qFEQhz9cIzp2l3JbrlirE/ED1lWOemzpkfE*)
(*Ed8zdKxrglOeGOsT8fr9bQpxxOv3sVIx1ific+ebT9nVmEoc8Yv6LE870iYV*)
(*Y30i3tCPiSMefRvrE/H6810651wTbnivPaZ4jGPox8Q5V+IYT9xTtnqNVwvn*)
(*HBeO9WrIG9bjDeYlb86r65pGHP3B5bhN50q/OM56FBrWYxzVl9tn9HHoM3tZ*)
(*L11dogyeRp623H5eSHAUZz5Es1EdJ9nLI55w6h7NbiumWlnYZHHqG214Xz/l*)
(*1DGauWQ4Bs/okMOpV7Th3JfLyZvRv329NOPrzmW5nPNdM+W5fV+6weQRZhtK*)
(*FqYSR/6lx8f/x9UzmfKgjw9lRXZrH+V5JoqRN/DrB3KXPVA+pPz8u6eC6nJZ*)
(*tz+MF+NzJ8rz86ttGeZRnPkgNJzr4zjn+nDD5ySPOOf6cMPnJCmcc324YR+e*)
(*yjnXhxs+30jjnOvDDfvMdEMdlZS3UN2+Jd1QRxVx/f7zsaGOtcQTx+SrX7zK*)
(*EN/TedYTH+kYlGDLyxTP1j2wifi5z9ym583KouciDxd0+8MEMfos4oWvluaU*)
(*9XssRj8FP/K+h3vQsgwx+ia4fh/1RIz+CH5tnnutvyhTjD6I5157N2N3zaUk*)
(*4ojf7GFbvVKaxZk/ew3zh7tehIb1Ei/W//sWY311n2MkEedcab4hPnBE9/vn*)
(*NsRy1qmQrV/cf/acglixfhuA+RnIPhxZ2ey2MYbWKXd+Ip8Y51D0yRch2QlU*)
(*X3D951EPaF1zx0H+ES8YyR+6c9ZDmg/gXrHPzvV985D6AHcc1Avx+vd+Is0f*)
(*cKuX14f0XSqmvsEdB/VFvP5eTPMNXP/+SqK++u8+xvNC1Zkuazapkw15kFMf*)
(*SNT1GTHV69/zjHptZoMc93mMnhdpqLuRr2vrPvPV3kgx4lHH7oKf7uZ0jaG6*)
(*c8dH3THODd16jKR5xY1Hn8TPLzi96feLqEWMfsWN16dLQfPcUfd5WrTBU0nc*)
(*f+Cb9NMx0Zz3ptDweWAyx6eVnqufP3Ia51rgmQsfl0Zx3mt7DfvYKMob8uOi*)
(*28/HkD/Wqavuc4Y04qjjDt3nchLyRx2Ta4K31Y9Lovriufp9SLRYv0815vlU*)
(*mufN0S2RxOFTWNf8wz+nYsTIG8YfpTtnicX4fhq+n7D5uUWAbdhT+t4avq9l*)
(*LlnSojk/Esf3tZY4FltpzonE8X0tN7cjgZrzIHF8X2uq76ITmnMfcXxfa9cn*)
(*V5ZpznfE6ftWfh+/15zjiOPvqLmvW1o05zXi+Hvm9gP85ZpzGXH8ffLT0szJ*)
(*mvMXcfy9sTbqcZrmnEUcfz+818viruY8RRzfE7iZWmWnOTfR92Hw9yC7nzuv*)
(*yzaPYjhnYT+we9TixC12j8XtuYQNCljYFm+exznXZzLR9ssV+S8LOPFSwzjP*)
(*OOe4Ijb49IofV3eTcc6zMsPnA+Wcc6jm5z/qvr9NnD6f1PkYz9F4z1t8LP7K*)
(*nWc8L+M9P1z3eYLxXIz3/IT64En7zYznX7zn7+l+LyPHe/7KiKFF2U+N51+s*)
(*R/3nDyp9P6Q8hLOgxX4fpmrWb/t9i5CFrl396pBdrPj/AHa+DhE=*)
(*"], {{RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxVmHu8lVURhtfZwDlBcTtyESMS8gYhJhAlGSWaJXQlDD0q2VFJSUEpLyAk*)
(*oeItQjQkQiIiJCOFSDgKiCCgiCKgcQmoUAkDwUuiBV1sntbz/fbuj/c3a81a*)
(*a2a+NTPv/r7duX7koBGllNLOqpQahXwz8EZgSWB/YENgfuD3gfWBuYE9gWcD*)
(*8wIHA88HHgq8Gngu8GDgj4GFgQWB3wRaBNoFHgi8P3BU4NeB5oG2gd8GWgWO*)
(*DtwYaBaoDTwcaBloHxir7pjASYEPB45VtnNPR223CXxI2dZ97bU/ThtdAh9x*)
(*/MHAiYFO2jteW9j4VeAD2jrOvR2Vtfo7wb2d9NfJ+ff10y3QXX/YOFmJnx5K*)
(*bJyiJJaPKXnWm7TRM9DL8UcDvZXY/rgS2+Pd2zfwCX1g+5NKbH+qwl4RN/d4*)
(*ujpsfz7QL/AZJT76OO+j7c8qsf0DffYPnOkYP2cpsf055acDZyv7+RxFTr6g*)
(*D2xP0N4A9/Y2joEVfr6oxM+XlPj5uufY+xX98UxfVeJnsOvYOFeJjW8ovxy4*)
(*IDBIe+dpCxs3a5+1Ie5l7crAJYFLA7e4Xhe4St1lgQu1h/+h+sbnxdrCz62e*)
(*q9denbFcqsTGNz03pMLuRYFva5f1YeqGKgfr73LX8fmdCj8THQ83z9QUNTRC*)
(*H9ijL6h9+vl7nue5r9Y3tm/TxqjAta5zB9cpsXe9cmRgS8o8A7esCawOjAl8*)
(*Vzv4eDKwSD/bUuYcOKoUHFYVeERbw4xja8p8BS/NCXQIwrsiZf6hp+nt5qXM*)
(*O61T5ij6Gg6Cu+gLeAouoj/gMvgKPmmZylzT0XPwApyyPWX+hBtblDJ/dQjs*)
(*SJkzF3h/BZdc432N0g88RF+2LGXO6qxd+qOLZ45zjo3jnRPLCen/OaWHtk5U*)
(*16qUualrKvNR91TmnVNSmZtONpaTXG9dynx0air3P71KX9Kf9HbBTb1SmZt6*)
(*a6uP8x6e75PK3MS8tpT567SU+Qne6Kut05130Uc3bfXTd8FNzIs+ucQ76u6Z*)
(*o0qZp87wfC/9tCllrjlHG3ADHNG2lPv8a9pFB4/Q9/TvoFTmMjgHThroOjr4*)
(*AF5oV8pccH4qc9bAVObEs1KZv1irM/Z69w3WH71Ozw7V7hB1+DnPecG5Z6Yy*)
(*l51rrBdoG1sXOsf2Rc7blzLvfEtbF+uv4MeCOwou6asfnpv++kXKdYyty8zB*)
(*T1K+8/6eoy+Hafdy50eXMu9c4TPT68O9gyudY+sq59ge4RxbI52zDz6CM+h1*)
(*YrlGW+hGef5a9+H7as8X3MTaj1LuWXoOvrnePdXBMbtDLg0sDtwZGB34c+Cp*)
(*wC8Dd6mHU36orFUP1zQNOck1fNydco93UQ9fwEWTjWNcKnPldeadmjnbHAzz*)
(*Pu5Jua+p6ykp9zm8ca9r9O2PlT3V08/wwFTXxgfuU/ZVT0/S79NcI5c/Tblf*)
(*Bqinr+jZ6eZ7gmP66gyfBS6DA2d4nr6iXiaaH/T0Gz04M3B/yj3zM2WdenqJ*)
(*fpzlGvX6c2W9euqYXpvt2kTv5G7vCD01R53D5cemzHP3Gxe9Urwr0Fv8vtQE*)
(*1sU4hdwZ4g7zTF7J6dqUf7fQr3atqTm/yzq4UX2zivpobY7J9THqJqkfq76D*)
(*9zfZvWPdV+v6ZPeM8xk7m6f7zONN1kA316e4hxqZ4p3cY010tS7u9VxRN6dW*)
(*1Mdp6qaqp2YnGdd413pqF3/UNnU01XX6hH4Zo71p2iRm6oeameC4v3K6empq*)
(*uuuAWjrHvDEeoJyhnpqa4frN5pj6KWrrfHUz1VNfM12/1T11FXfUVd0szx4i*)
(*b3HmsVSuRepqouN65Wz11N1s1wE9AO/d5ni4co56eGyO6/TZNO/pn4FdKdfk*)
(*xsCylL/RqP1ZxoKOd5rim4ox7x2vBF5O+V1rc+DxlN+Rlqf8bld8pzFu4zrv*)
(*TMW3EGPejfYF/pryO9iBwGspv/OsSPn9iXenvYG/aP8F19hPHyw2trbu592n*)
(*cfTXMyl/h74YeEKbrPEeRr+uSvkdqpVyoWP0vJ8V342M+e77Q2Cle+F7OH2k*)
(*8ncpc+ufHC/SJ75aGOMjxvmGczi/xji5f2qFGoI3GoydPTuMiXjgDX4nqJP3*)
(*Av9x77uBd1L+TWlSldcYv5QyzzDm3XaZMWw1H+RiizkjX38LvKX9B8w9+m3e*)
(*eXPzudyza/U/2nw+7p5N7pnn/a3ybh/2XniWv6f8nc+d/sO7492cfob7mprf*)
(*1dpfoz/GTzkfY85XeM+r1bNnu77Q7/bsHd7Z697v294Pz3skcNhcMCYv/LfR*)
(*qCpz9zrvhz6N6f/6Zb3386b7yfEr6vk/hFrdYAzUMN8RjVOueb47mqRcn897*)
(*J5vcw90e8Gx1yrXHnhptb9EvNui9B83VRvXPamueOdlsXjYY03zv7AVjgwP4*)
(*j2aud/ai8WzWR3P9o3/IGDa6f71nGymfdrzcOIsYthon9rZpc4Xj+ca23Xie*)
(*cIyvlT5/jTEwXuB4h3GucrzAGHYZx7vm91HzuMuY/5Vy7b3PODd55yvVY+dl*)
(*c8mz/Dvl+rwh5dqjB6mlQ475LaLXdqtf67hBydpSY3nJPXv00dh8bTWG9fqd*)
(*p36Pe540hkWe2+Me/jeDG5so97ofTt2n/jn3FXtercjFvor75z+7as/uV889*)
(*H/T+4eYD7tnvvmrXX3PPO977o9o8YB53ql/q3oPq6UM4cbSSXqKPnnFc9Olb*)
(*2kTSh/TgYs+wn75E/5h73na80zFn+V2g90vuP2Tu4Ezivt18HvLsGvNNvqgL*)
(*OIuaoY4ayQmM+R19WnnYMfKIvg67tk471N9C80lt8ZsBL71nDA3Ol3gPRzz7*)
(*uvoiTi6B2Krl/AZtwqc3+Ozs4Vmopb3mHT4jfnqhSn5jXOO4uH/uq6RfxkuM*)
(*kfu63T017t9tHA3mA7vNrAf2k/dl6udqp1o93yJ8k/Ct+V8ympNq*)
(*"]], "Charting`Private`Tag$50927#1"]], Lighting -> {{"Ambient", RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{0, 2, 2}]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{2, 2, 2}]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{2, 0, 2}]}}]}, {RGBColor[1, 0, 0], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmHvc1+MZx5/7m6XDs4lqWEhPOjqNMBpNiBxCtQ6ilRzCmraHmNNIDms2*)
(*oSKUY7JCIYfOIU0nqRzWcZWVstLKrClk1/t1v3+v5/njet2n6/pc132dfvf3*)
(*16TfwC7XFmVlZatSWVmNGA+K8fWgg4O2Bi0Neino86AlQS8ELQ4qD6EpMf47*)
(*aFnQpKD/Bn0VNC3oy6APg14JejmoQVCjoOuC6gXtH/Rp0GtBk4MmBO0bdEDQ*)
(*i0H7BR0YtCLog6DxQROD6gf9JOjVoIYp21vhHvhNlGM9SD2HBDX1HP7DHLlj*)
(*y6BDlePeP3a/lXsV2gRP46Dm4jFv4cjZje43C2qtHDpvcu+IoHZBJwT9LOin*)
(*6kbPkfKAfZQj2Md4Dt6xjocH3SJeG7GOFu94sY5yr4U6jpOfs5PEPVZbSryN*)
(*9RV3PVG8Y9TXVJ/9Qn2cnywuOk9xBO9Uz9Fze1DboPZBpzn/edCZ+gK8M8QC*)
(*4zbvBN/p8p7s2EZ9HeRtp98PMN5niYf+wersGDTE8YKg89UN77nqQP+F8pwd*)
(*1NnxnKBuQZ2UGxrUO+jyoCuc/yroPDGwq6u47P3SEfku4nF2pXJ9POugTT20*)
(*EVvuDequjl7Kg32xI9gXaWsX8bqL0Teop+eXKXOJexcqc7e6umtHD8/7qQ+Z*)
(*S8XopX+b6O/+yqBnbco1Tv0OqOab+5z/OugqecH7jef44FpH8OYFvRfUKnrK*)
(*ypTr/QXjUMqdq8XAxt+Ky97fgt4IuiZooHicXZ9yrzmoyGf99Ad9jj5GT6PP*)
(*kD/0HfoP+U9vWpNyT6N3TfT+9CP6GH2lvrzUDDW/OuU+Ock4Yy+5tXformmf*)
(*pLfQc+hZN6Tcmw4uch+jLzUwTsS2m3oq9Hvd4NsY4yxjQE1T279P9p0i20Hf*)
(*aKZMK/lKfaq5eK09Y4+6p/5vTrlPNS6qetCR8tED6AX0gMOVb+ne0amqN8FH*)
(*b6AG23nGmp5A76F224h7vGswTpQP+ZNc/yHlXtCkyPLgnaJMqR80E6vUB9mj*)
(*b9yacn88tKjqTciQ69RJb3Wcqq1tjVd7MU53jcwZrsHo4BpbznSN/Fmu70y5*)
(*7zQtMha521Gsc1zDRy/pJBb94VyxOrm+K+WedViR43CC/gKL+qVuqXnq8iKx*)
(*WXcWq6vrUg/qKnY31/ekXP/NiozVQ9+A3dN1Z7FZ35FyH68oqnpQL7EucV3q*)
(*m2D8MeX+1bzIWH30e8si9wV6wp9S7qctiqyHuu4rbj/XxIlecbnyV7oGr7/r*)
(*P6eMCTYy9IOrtOkysfq61195etAAz65Rpqd8fdQ3QDtHBA1PucamBg0LqhSP*)
(*HkS/ecM5OBuCFgS1DnsekJ8e9KAjPeOhlOufvvSQZ4NSVU/EPmTpX42KbPdA*)
(*z4bLS63TM6hJanqkNlITzwQ9bYwfTbkWqI9HUq5x6uXhlGuevjEq5Zqh9h9T*)
(*htp73JH6GG0eUI+jPSMnRomLDmSpW+ruyZRrgZwdI2979Y7Ujic8G6yf6WX0*)
(*w2e1vbv3oBbI06dSrg3qizuSx9TI2JRlyLnnHMmdcSnnGXk4zrOh6qVWK5Ql*)
(*X6kF8J9U3/PykgvUP3VFnf3Vs/uck3/k8PXG7Dpj/oCxK63rVcsD4v51jOuC*)
(*ZhrP4d79BvNjULUY4PMH3Ud2kDj76+/H5J2f8u/o/Sn/lg7ThhvFP8QcGWnc*)
(*bzJ2jZ2PNH9ucf8I82KUe4+qi/je5rqN2CO0/3Ztbms8R6izJI/sI2KiF97R*)
(*3nGoMepdLZbEbrBxIe53Gr/B5tQY4zhEno6OT8lP/jxjntxtnhDrefqrUixw*)
(*2hv7p6vxMyf37hJziH56WB+O0R5suFd88pa8G5eq7jTOu5BrY73fUHOphX2R*)
(*OflWFuv1MS4Sb6w2z075jUIu3eO9sJEcJBfB2BX0vnn1vPvg36zNxPmjlLH4*)
(*nrpD/+PLt1N+6/DO+cQ1b6S3Un4n8UY6UB7eJtuCvkj5zbMjaHvK76U5Kb9p*)
(*eM+Qg1O1ufRdB8Y7Kb+lSt9yzOlnf/cMzI3GiHzeEvQv7flYm3gf8u7k+5Fv*)
(*trkpv7EaOp/sPj2eHn2145sp92vsmqJt/wh6V5lG2s9bbbn34V7/VBaMr5Qn*)
(*f/gOXmy89iryW4132vSUv4MrxZujbT8o8u8EMfpf0E7n85WBv06RscD5LOVe*)
(*MUv/vWWMJhqj0lt0gj5GrkaRsSYYa2K3UlnmNc0n7v5tyt/h3P+boN3qWm0s*)
(*6uvXufpzrXPussZ7Eevv9BHvcd7x9CD6z+YYNxmvl8WEv7Z+w0ervAv3Qm6e*)
(*fljgHLxhnlWmqm/4pp4vME+mGhviyn8Ri53jZ+qiVsr/JyzEx0Hfy1Pb+R7j*)
(*SI18oK/IyWXaTO4t0c7N8oCzxf26KdfOUv1Wq8jfAGBuc7885XoB84fG5GMx*)
(*lzjHV+Qk31Y/Ug7cl/TTJ+Lj++XGYrn8DbVrhbaB+bm2veN9GsiLzCvawj51*)
(*t17Z8dq2UnuKIsf3d+Ksln+J8dtP21ZpJ5hr1DXHObre9W7ci1pYZ+ywZ632*)
(*LxW/vvvwT9af67VtrvyTve9H7pPDYM5wf6VxJEc2qAsbPlWWfOVe1PUueXi/*)
(*UXcb5Z/vnJraZOzrqOczeVbou4Xysk8dpSLr2sc4bDIWs7V5X+3crJ83ycec*)
(*/9boseQJ/W+rvmW+RRzOya1y/bbNuNCPdyiLD7/U51uVLzd2W8T8Qn2T5N0u*)
(*/zL3wdmtf2eoa6s425UhvrxtdspDbVGH0yRqs9JzapJ6fN/5TH2/yzn94T8p*)
(*1yb9EN1/0Z4d6tqpvpni7DJ269yfoU5smGLMvzUWNa3N8caN392F2kwvWGRe*)
(*0NfI+T3yLBKHuPLbU9dePd18IKdnagc5R+9Cbo+5wZ3oz9xluvNp6qLG+I0p*)
(*17Yp6v1eP2wQn3zjvFY1+2tp22zvNt674Mfa6q2trhr6dpp+gb+e9hPfWfLs*)
(*pZ27jQH7G70ztnNeRx7sKdeG/wMfz5vr*)
(*"]], "Charting`Private`Tag$50927#2"]], Lighting -> Automatic]}, {}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJx9ewk4ld3XPpKKVDJLUiEJhUQqKyKaM4VKQtEolTlkjFLJUIaMIZkpQzJs*)
(*kUgyz8c8nnOccxS9SOJ7Hr+eft///a7+XdVz2de59ln7Xvdea91rPTaa39C9*)
(*yMLExCSF/bcEe9a6vzoZLO1V8tjyueXCwjiyK2ZKUarQBkGtc6bTH91L2jWr*)
(*nPD1J0naA/HbtGD5Se1ptybXkk+sr/3w9RCZo45W7Zrw1Xhab6LNuURZKTYE*)
(*Xz8ik5Z6tUAD9HwrrHdbOZbkCllE4+uuXRFbfcoOwK24IqOYc/YlPz19XuLr*)
(*vh0Z/FJj6mDxUHhK+KVtieNDq3R8/fGBWdutMuqgKpAd6yd9u6S8+9gbfP3q*)
(*4MttI15q8C7ruUPOXBF6L+DjOXCWgmzKMo6C9CA4c7Ffk5kvQB8t7Rnb5imo*)
(*2Ldo/y6zAVilFrGWNzAfSR3137rLi4oUNCUP16X1gwtt5uHGgFwksemYMXmC*)
(*isRiLPnUOPqhQc/X52nPG2T2gTzFoTuGTMukNgQ59cFpnocXLa6/Rrb6Kje4*)
(*E8YQCUF0KbUX7I640lxls1E6G3n8wdgYUq844+f6oweYKy5YKglkoXkeq72m*)
(*UjRksaJGSkm4B3SEy9pNfKoQ6fD5IHfbYeQpc7OtZXwE/LLDo2S0P6IqkStc*)
(*MtojqGDUwxB7QnzKlnlD6w8oEP1jtWluBKk+KSmJSh2GJ/l7Jcx6y1De2TsN*)
(*yqGjaLSLY3ei4DBcWX/4gO2D9+hMxtwuUxEyajlmQfcJHALtx+IPvSxKUba8*)
(*6UuNp2S0QSC9w3rtECgfWrnuTHkJenA3QL9gnoz8bpPygp4PwjSnxxE3DOfL*)
(*e958pmM4d689+lIOwzmkNx9aheuR5uEcPrGaATR/RPhZRiQZNk39099+/wu6*)
(*eMB5TiV7EMnvpZYri5Dhy1UXj62HP6OtYbXN0Q5DaExTwl7uxShEuq0oFD7/*)
(*CY2uLp28Jj6M+iLW3xWWGgXdR1ZcqgWVSCPIQ2kzGkY10XIZmXkjoJ0edQfH*)
(*RydWUgTH57nE4FEcH2Vfu4HvLBWob/RSsEL5CBLr8dAI6xmGLE2qyq/+chQi*)
(*LpajIz+K2C0ODNQ7DcNaRsMEn2oTij3N5izT2ofU9vnaudpSQFpPLF+otAHN*)
(*JVIDhUr7UcfdC1YGQhSITq8K8XetR0F7t3TtfTSA5A3OqOsUkcHN2OXV84Za*)
(*5GzTLMB8YBDpq5VraZuQIcTAtCX2aw1qfvnMxHp4EIU0/NNGnh8F/TwxGxyH*)
(*VW59nTgO16fFbuE4GA8+v5jb9AkNZMSIL5kbQuJ5iv55WqNwiZO2chfGEwGl*)
(*ZRwBGE8aZGqmqjGe5Ns9ucnR14IyBgdHP8X0IOf5K8cn+ilgk8a/2VGrGVW1*)
(*2DVL7+5D32a2b0EvKRAwI8u+nNaIXO4FFsUu60e+ZzdsmTSngMDNgNf4ebXe*)
(*VIbg56W5ylji5z3W4DHH9q4evfnaX6piOYAOb4gp16wjA+J8xXwusQ5pizeT*)
(*GuYGUFbDpbTDXmQ4tF7syYUVtchPfLZW6N4giiTNDJkrkWHlqgPzzaE1qPcs*)
(*y7v+JUNIRL+8V5E2CiK2s03WYu1IgWtf336pLmSV8z7Ui5sKeadVXGsdW1G3*)
(*A1vQpaluxPWcuebDBAWSlURy2Dha0If891/vP+lFFT4VPoUVFFjuwq6f8KUJ*)
(*mTeS/d649yHPw17C/U8o0GG9VZMjvxFVGNJVq7f0oyGj5DghQ+zzPh6Z+Hnr*)
(*LbOe4ec9vOXcRfy8wyf9iqwG61F71rKDWUcGEOrV2t9PIkM6r/zTEpznmWxP*)
(*FDCez/TKJbzEeC5LczpKEu1E3jXJwTHYc0UNk02xKBVW0TYI2lq1oxR1d5OJ*)
(*QRJSM9FYWsdHhehhTdLEWCtivXVOz8OxG8WuKWyJ/UUBVwcB0x1xLWif9tgS*)
(*zZEetF8zu3tnJwV2JjxakevajN5edHKKFexDP71/urVlUqAr19z4hnMT4rT/*)
(*tofvdR+q53EN+ehOgZlbep4zgY1oSSlvpqVqP3KXVBgIPE6BOSa9dPy8hk6c*)
(*Yfh55zirL+DnFZu1aFwzREJVrAenT2H29s86Zn/B7ATpldg5OtH/+6RCgsSh*)
(*dWMR7WjXWnDUziChiQuzS5cIUuGo43OnBs025FtQ+1mTvxuxMjS4OJZSITHm*)
(*SKK0QCuS/TSqs8+sB8mlzlbeJlMg9oNBNu5H/onxSdyPiokmi340XeafwybY*)
(*jOrX+1w00O9DXJvXJiVGU0DFRahhbl8TslBu2bIPu6dO16hsjtg9ndt6b3ss*)
(*huMtJmmHVgxX04l0o2gMT8I+wl7Czr+dK93bmxFb3o5YXhuILvcmoe7EU5KP*)
(*hajgnKoQS3vUhuxOa2iTP3Whx+ZcrAbsVNBrOeOM83PeRvYpzk/HC/mfcX7K*)
(*WqQZstxtQcJWzdeqV/aiV3rlOz+3UEA3VJf5QmQz4ttyZoq0rA/NvOjIrs+h*)
(*QEXXy40XMH/HTNzJ48H8v47V7rQc5ncCRwJXAk/CPsJews6/nUvJeM2O+KF2*)
(*1BKXnTViRkKUafk36euoQN6Q27DmUxvyWEiZ7HvQhT5nOr7bu4oKm+jBVaSq*)
(*VvRAn/dgfnQ3CvikdvbOLAX2io1Gjfe2IEv/p8wULM5QS+/OMbA4MxppK5SF*)
(*8dKH05g/AuPpP+XUtU0YPwl/E/4n/E7gSOBK4EnYR9hL2Pm3cwXyXdv4baEd*)
(*lRprKL/XJCHPVXm3fYSpULtcYbvtbBuy8LbSvn+qC7kZvaQpcFHhWHVNu8bK*)
(*NjRq/ZlkbdCN+FUnX1kyUWHlDadBcez+hMQI8xtg92mAw8HoPXaPCF4SPCX4*)
(*Sfib8D/hdwJHAlcCT8I+wl7Czr+di5y76+AoXwe6O1GrIC5LQk6zzo7b1lOB*)
(*b/OmOh0sTm7JXXbNFIuTyWwvV3ticTLk0oyePXbP2+5QyD3YvT/X7z3mj913*)
(*4v4Q94m4RwQvCZ4S/CT8Tfif8DuBI4ErgSdhH2EvYeffzrXTydr8jlQHOiZ9*)
(*MG+VEAlpyMRMpGOfD7w6Li+FxaMHUf65zFh8eiTZXXEci0vEPSfuPXHfiftD*)
(*3CfiHhG8JHj6h5+//U34n/A7gSOBK4EnYR9hL2Gn6u/zqP7rXKZlPXb2BzPQ*)
(*zYzopxzmNLTGARKNTnYDC4/vI22s3vv44L7xGazee+l+b5MmVu+dGT5zEK/T*)
(*vjZ1fcDrtCnWs5p4nbZ+x9kAvB7odZqsw+uBTO/TTng9kBrJpXeXuQGF6D+Z*)
(*tFMeQNtcHGe7h8hQduGsEZ7vPPTP3MPz3et/dNfj+e7r5b3Ptsq3IgnVSEkr*)
(*jR70rSid7dQYBYw232tT125HnDVGpOesXWi2UHfAgPfv/rK27R64UklC9YKB*)
(*qNKzHfkI3nVbIkCFpXqn/L9rdKOo8f1FruvaUOPJjWYpzFQ4cOvyAhnDf/5N*)
(*ewyOf5dI4SL+5KRvcee7e9Hw0yTrZVXN6OvcfUgvpEA+1eYBbrfF11s6+DnC*)
(*s9gW8/XwtxmE1yX/7AlgxesUPu5Bcbw+OSbwXfDosEfJxtgWG7z+/yhrMrqN*)
(*oQVvLqleLXsQixzzMz47/qSjmCtHjBQ1W4ErQb5V9FIhEjmspBeVTUFbZ+Qb*)
(*IssHYPjOlFx4cymqjgxKs7cioxVmaf17NYbg0u2NdeeMKhFzwsMz7QPDKGm4*)
(*WCUsYgTMnRpVdv38hEpfvj8wRh9CNzvdpxN0RiEl2qgAr/cqMhS58XqP2b73*)
(*MF7vFRwIPPsspB6d3n6tyMhtAPEWs/yMLCfDuuqCjmD7RjTTs9dZ6kQ/yqh9*)
(*SNmoTYHzz2y7h/2akKKVQrJjch96nrKtO8GLAtoyRnl43KEa7GLgcaghRuAe*)
(*Hn8a5RzlUtlbkRvVPF7NpgdV88wzxkYo8J1++g6eJ8620z7heeP6E6vFfDH6*)
(*im/55K52VCtQ8r2Srwt5mzuzOPFQ4fl60femezqQ8VY75rLlJLSg22XMJ/J3*)
(*PiS/zxDK+dGJfGYfdgkc7kAp7LpyV7HP998JNFRqIaGR3Kulj+ywfGTOU2zD*)
(*T4VJqasTeDyUFxtoxOMhT4j/YjwUvtcaQzfpRg9MOmStWdvQxNQl3eIFCtzf*)
(*PxaMx1WtBI87eFwd5W5ZjKtGIv1U9rIetNppDf3m+xZUstxNYl8PBY6X5xqt*)
(*Uu9FjnmOgRMnWtDMdMu8cx0Fxuer9P2X9KH1d4IcSfHNaN3gDsSch+1jqd+G*)
(*18H2V6VF8Lr4zEEjCbweJu/3mMkL60PDCyuN+BOb0NbjK0ok7mN1CNIetqvo*)
(*Q6QZNfV54yb0ND1UbK8zBZSVLgcf2tSP5BQS4/hKG5E19563W4wpEHd8kOuq*)
(*QBwSMKTlvaDSEdz/lns1qhUCLwp1mK1ORZpCWVf0S2nI2uXEieAhEsjFxUrf*)
(*2/weBZ0J6U3SIqP+rH3m8pZDUGue6N9r/wrdPmTQKc5JR6plvZJfXnWCk5ry*)
(*mlErhIxz5w3HusiIw63ioV7ZICR01Oks1XuJ1EeX6U0epaMhobPmpsEdoNQf*)
(*5YXrNYcAllJcr7Gm3sjB9VruBRFfb98EdMNrTV21Jx3JWrFe3hzVDktv/9ou*)
(*PPYO/RK5vnz2MwUtexuhs+XFADAbf5/3Z4pH9s/+YW7LoiOZ4xvd00vbwFhI*)
(*5MWujQXo1I/BQHUZKuo0pkLFpgFQLkzMqc+MQ0bZttfS2ulI4tBy75ofrVCs*)
(*zzJiiuHDHuvHnoDhc34yvfECho9T8sksHkyPt1PKVXE9/vKhqTSux//GwwXK*)
(*K/93EZ3ohHfdMtekDpTWkf6WCVuvP65PLQpOQ4neplYFwTREI3VIFgZ3QbtE*)
(*sw5tKgfJuuy5qcEzhqbivn5f1dEHpwTlNUvXxqB1X3hiNwkx0KGk8gX12BY4*)
(*Lu2isIwtFn074TOoycFAH7ctkaR9bYHUk+H9ml6eJf80DF9d7D/8sDUdOaUN*)
(*VbRBRy6TQMS9hEkun85AyHzFW5p5PbDKbL+l+PkJ+qUu9jRiioFeCjaytm2o*)
(*h/6jmdbKb9+im+w1Nu8OUJGISD7HTdYBOKgvbOzvnYdktl4jWxRTUVGO2ps+*)
(*437gDNX6PJmeg76M1547LjaGcpt9xp+V9oHwHT+lWZE36ODlKvZ7LmPIZVt3*)
(*JVWxD/aHzvrqVmUj9y0RWgtV2Hnnen/Z3OgFlq9jn/QHbpdsSrfPwu1/ZfRw*)
(*VKZVDcZP72yvjM5CprQt98c5aMjzU8FKX78eIPAl8CZwbnI7cFxvRx6SFOwc*)
(*yq+joqmdS7IUoR++kivlRxUykVlSzFo2LRpq5165Yn9ON9iSx+iUnCTk/65g*)
(*RdZmOjLMUdGy1+6Etf7VDn0Yz09Z0Upwnl/6MhWJ8/zN6hnPhJC7JZnW6R64*)
(*nQbq7MfuOx+EHm354xxHotBZ+4bZM4oM9Gv4XFLz8hZYmeXpsk0yGpG2Tjdt*)
(*lmQg/cjakz90W8D0qMMjvdfJaMUQ29UIMg21XSW9PatGgimlrjVmRkkoOaT7*)
(*tZ0sHaXpnR/9JNgJmZb0mWiLRBTgdIQ8dYmO9ALP3XvH0wHdbeHh9kXxKEDe*)
(*RjYjgo5+rqv+MbOtHfhdpDZu0n2B3lufyb1dQUe0806F5afbYLreO/7YwGtE*)
(*uqNyhvXBGGJIZnZzifYBNf+iiptsNlrwPd+D94UydnZ9wPtC9ZyN3vr3MlGo*)
(*m+7V5H009It/l4dNazeoKaT84N+Qjpw7EsUqvGhIsX8PZWlDF5gpC7Sfx+JJ*)
(*I5+WHx5Pos12dgRh8cTb2+/0x5znqH7SdU/2MQY6Nlk/IOXaDN8oT5+umM9G*)
(*bWECStNFYyi1gazPCO2FqVRF1+82Wcj9fPDqw3w0VPjcxZJm0QODF3jO2mH1*)
(*DKdBUS5ezxw+dlkGr2ccky7TPDnTEHPq9+n18TSU1BtUTDfsgpOnRQ/Gxwah*)
(*4wHVLmydDCS/M/eW92Q98H2vWpO5KQVRtynQokk0dCTr20MfexK8Ddo2OrY2*)
(*EGm/5o7bM8FAQTLlArP768HUxOYQOEeiA+eU/UlqDJTXvfAt5n0ziJ5eGJL8*)
(*EYheM8md2jXEQL6tNu5myfV/jQ/7zu5/ZFUfi/bxKPftmKQjz5tVC59tWuFU*)
(*lQTZQCsWsfRsqHZbwkAGAV63w4RaAWzF5dwXwpBzUQHJ2IGBzOXU7oZ5NcHG*)
(*kKyiWDWXkheuPx7jPBQ4qrwRDmhCeGbZzDHtCCTAY2YVZMFAg52FMk0/m8Dk*)
(*4Letbtg+V9b+msX3EXgeVRKK7fO6enJl3hOnEi3J4nB8n1Cra/YBuzXgVkBs*)
(*nlFLKJpPzO3Uuc9AQ/3bdW5zN0HCwWVB5RXP0DrK1am8cIzPmTO1vimN0PUi*)
(*U/S5oUPJYHDcC3wfLRehYH29AyBiocFr9OUpsjPdyFL0ioFM7pDW8ms3wi7m*)
(*63tUKSEoUpT1nn8eA93Koe5zHWuA2jc70GMnuxLjCsEUfB/u8F0cJ++rg3PI*)
(*2cdr+EOQxFjy7UPlDFS+skxFOqQBZAZf233UD0YNl4LO89Qx0FKvlC2v1Bpg*)
(*HeQ4eOl4lGwevm2H75PnXXXp0QMt2Lbee0+NZTqKUQ07E3SHhty/mx3f/7UL*)
(*FMOkpdmwPCXA5r0bz1Mhbseb8TyFlOWWXW31LGl4dfQyvk+DwK+3Oo+0YYI2*)
(*qBFV54Eosa3zNrfGEa/eJYuYlErYzm6ZkeThgU5wVka022LrFmsd3B0qQd5L*)
(*PHZJWziKCVceM7vCQFDr96m6sQmKgvMOTMh7lnRaX7LG9z/BpPuuZ6M2tK3Y*)
(*v0VnlwfibnFJ3OYwjn75LDuUpFkJFz9nRFX63C5p6Cdn45+vCnt8xTlNDQIH*)
(*xIWDhjrQR21rfn6TTmRcoiscgPGN3eMNqV7DvYTi1OGKf/5uxmoD7oaD8CMv*)
(*Jr8n+DE69MBBSmQVVq8WHGx8X18LK7h93ZuzHqECg2WXV/GOo37uBdPR87UQ*)
(*tt2Xoyw5EJGaSNEcFCzv/LPBPdenHojvI76f+N5Y2fD5aPUnyNzwlOD4PAOJ*)
(*ljxrL0F1kPySbbTO5wnSKrZub5lloJH303lT83XgdKE2w/FyOFrLe6h3xoaB*)
(*Lirv3P4upQnOOz/swvvba/lTBvH+9nmazT68v71KUYpTtSYVfbGas4tMoaFz*)
(*lNUnglS6INomXmyPQCJSOuQQ/+UmHfWqNqStp7VDqaec+bB3AIp1dah+zzaO*)
(*yoOX/ArWrAP2pEMXHenuKKLAa9NVp3GU9iXxMRtvJQga+wkxwsJQ11ab676u*)
(*2L1bPxN+1qQJXpqM2EpmJyLBxuuD/aZ0xHVYOFdUtQOY/vPH3ebnwjSGM+z1*)
(*HmhLiJX4s87CxPQDX59Pk0u8KyX+Z91WuHJx/YVrwbLI75v/rF+ytJzF1w86*)
(*P2y7zdj0Z33HO/Li+lKrTjXKyv+uGxoY/MTXUztVvbdrb/yzzrsne3EdXblW*)
(*GB0h+mcd+zeHr//nuQEYSqfkpOcLgL74pIBB5nqKotkASDsUj3EH5sNqCcXL*)
(*WP0DpoK1X2ux+kczieYgGpALPA2jT8kTVJjw4Szaz9EPp0kO7iE9byD8S8KO*)
(*lbpjoL3f6EMg5i/l213W5tdfQ1Pa4ZfcCWPw+Dwmbqi9oM/ygcVVNhsqvdzE*)
(*/MfG4PSNzkYXLO/s3GLpt0sgCyI/vLY2laLBZWU2+12YPm2KT1SS0f4IDYvP*)
(*kd8/j4Dlh/oIQ+sPMNEl9XjT3AiMJq2NxOcOMdK9Fed7y6Bi+tQ0pmfhicU6*)
(*HlzPDkcvG7n94D04OR8+aypChsysqI/43MF5x4Kcl0Up5FbNV2s8JcPDddey*)
(*8bmDSlzLtdPlJTAfdN2xYJ4Mcz1Wj/C5A1eQVLzrXBHUQwUDq2PhwKH+O3gd*)
(*G9N+P6r9/hfg3pON/R2EhWj5PHy+oPN0/V5MR8Pcdj46pqMhh2OjJa6jc5Pi*)
(*7ITPfwJes+yV18WHIWm94HV8vpBz7n7NvoJKcFZrOrkZDYNp+a0IfL7wbxwa*)
(*fz9PXY6K+c5SATa+1DSF8hEI2vZDBp8vFAsa/JjrLweTyUdfdORHYarmeTU+*)
(*X3hG3hMrVNoATxef/SBsr2OG9127Uyxc/F3rQVn069jeRwNw2P2pCj5HML4/*)
(*aofpSmjNzdqK6UpYF2+tiuvKTuPPcbFfa+DDlz03rIcHITBD6Qs+R/jbeYfP*)
(*eMnlNn2C5HcqykvmhuAXD6cbPkeoWLKsQ9GnCo5vHlkfYDsMCeRIMj5HuEYx*)
(*4MF0Edz35erGdBJI9r8Sw/XRq7ITP5bRGqG6qvIjpsthq/uVzbgeJ8717F/n*)
(*OnRtO4XtXT1Qy499UbEcgNColGJ8XpD4Iq3DJLEOzGWZKQ1zAxD77XoiPi8Q*)
(*kztidWFFLRSnFXcJ3RuEoiL2bnxe8KFsuLk5tAaKrVWq+pcMwXT391Z8XnCn*)
(*OtoW04dw3MLtOaYXQW1606JOtLk69wrTy7AlzvkXppfBdYmEN66XC9/zaCV8*)
(*aQKho4FP3rj3wZg2jxDeZ7g4372LIx/Lq02xWtVb+uEm0+VofC7w73Ot+30u*)
(*HbWHaVaD9cAfqX4y68gAWFk57MHnAkc8XnuXCNeDl1p9hELNALiPJ0XjcwG/*)
(*q8d5ba2wuCjnZjYxSAK9Fv7F/r+S/qvmibFWyNEKOO3h2A3HXkgs9v9DRS+e*)
(*2hHXAnMrcjk1R3pg+vKzLrz/n22utZCD1XHrJ6zvxgr2QePAEVe8/69UTDl2*)
(*w7kJOIyr1Ple98FIgkIQ3v83IY/bzQQ2Aic1Kc9StR9UDE/24v3/v/nrd/30*)
(*rycV2OyPC4xFtMNHDaM72hkkuN1CWuyfa/Kb2DZotsHig78bKti61+B9hgSr*)
(*49HSAq3gUZtqvM+sB4wM5Rb7vX/zi7ehaCqbYDOs02K/aqDfB1Vylol4f1Kf*)
(*u/3j3L4mGFvzS2Zfax9U36xixft+hB2EXYQ9f7P/RY8oLba8HdR31G1a7k2C*)
(*wYr9i33ysZvfntMetYHoh4aj5E9d4NJQsQTvP/+NVz9Q6UmWuy3gFZ9gW72y*)
(*F3w6OxXwfum9R7d/WEQ2AxIgz5KW9cGztaFZeB+SwIXAicCHsIOwi7Dnb/af*)
(*ZwjJxg+1w5Xd+a9HzEjg+HHTYj+chVu2ds2nNtjlemW670EXkFn2L/ZV9qyo*)
(*KidVtUJN+8kj+dHdMCPfcAbv35Jt14aN97ZAf6vgckpMD3AmffmJ9+UIPxF+*)
(*I/xF4ELgROBD2EHYRdjzN/t3B3/a8G2hHft5cvd7TRKYFCUv9r2fIRVp29k2*)
(*8AT/I/dPdcFH5LzYT14qUNissbINln9V6LM26IY7X57/p0/7mzcEjwj+EH4i*)
(*/Eb4i8CFwInAh7CDsIuw53c/98/zzzxofbPGKF8HiIvuURSXJYGgxc3F/nat*)
(*SniNjlg7RC3mzS7wrPBa7BsTPCZ4TfCZ4A3BI4I/hJ8IvxH+InAhcCLwIewg*)
(*7CLs+Rv+8vKqZnekOiBzlVv+KiESBDwJXexjE/eKuGfE/SJ4TPCa4DPBG4JH*)
(*BH8IPxF+I/xF4ELgROBD2EHYRdjzN/s7o+5K3j6YAbPx0/9gOhSujxXtM8R0*)
(*6L/rjYDf9Yad52r+DQPlsGIHPNXA8u8q7nSBbiz//i0/kngWkpnCauDSkfm8*)
(*Riy/5HD1bwMsvzRfaVC6y9wAJ5MnWO2VB+DVM8sJvN/eo8ofpoDFT1Npo6Uc*)
(*WPwUcpZiOovFz3d/yS8a1VkLbhiOsxd0z9RguB7KZmJtwfA0vXXw4Vb5Vqjs*)
(*T1Sw0uiB0JJnS/H+fKz+usNmGI5K395znMRwPRkisPIyhqeOnXiTunY7kMW+*)
(*9j5n7YIT9HWLfXtFVpHOMAxHqfvsnl8FMVwvHs3M+P/gacF0QKFvOQlOkdlB*)
(*fU8HzJOXp/CKUOGwzLmRK5UkqJ7dWVTp2Q6G108v9vk1p+LuvnjTBcv1JDSq*)
(*XrRBQ/MkrZSDCoYpmYHfNbph/QHzPNd1bWBVnXge7/8zx8loTyj0QFm09QU2*)
(*tVawiXL4OkGjQN9v/lD/xZ+FTYE7krF7vfm97tkx9hao27Dpfj52ry34g9PO*)
(*d/eC+uqrF5dVNcPlYWFVfF6gHH/F1t+qDwq2bog4MdMEhRwL5h/CKH9wJ/I8*)
(*gf+t03zWb3/0QZn0Jo8VS5ogs/7hxmkryp86hqhriHpGLCxh52P3fug37llq*)
(*KNEI81do0zE7KX/qeX8/vxm8nh8suO6n0CUOg/SrriUPYmFbjN4Bp590YDuW*)
(*0iuv2QoXtT8+2XCpELoHC0KjsrE6w73eGZ87rI4sjglrLoWBwphReysyrOvc*)
(*8gKfO0yObLh0zqgSPMlRHu0Dw/BTxU8YnzuseyPXo/jzE0w4f7gwRh8CL3W9*)
(*PnzuYPiX+pD3cZLqs5B6uDj4rs7IbQCenQ3/hs8dNj/pLQ+2bwTR0DhfqRP9*)
(*YJ55bgifOzzSS64e9sP0MVjkOCb3gb+JfQc+d/hbvi61zpVIZW+F9rVnM9Vs*)
(*esD6RTkdnzsc/Es9IHfIfMnkrnaIvZ35o5KvCyz27lucO3TIr0GmGP84zwQu*)
(*KcP4KM1e/7/nDv+HtzbrfYVzfnRCWGpJp8DhDrgzp7U4d7hccuyMUgsJOvLa*)
(*ih7ZtUPfCloRPncg4v+S3/F/9Hf83xX87CXdpBs2+8VIWrNieaa0XwefO5z8*)
(*nUdcfucR9d95hGWI/zt7WQ+w5LQP3XzfAvsU7ojjcwf/pVfMV6ljukp+zG/i*)
(*RAtsq03+hc8dioIvnfZf0gcV1q3WpPhm6L+QUIzPHYh6mqivibq6gf/HfF5Y*)
(*H2i1SxzjT2yCNSX0Qnzu0CH0Ycyuog9+ilxTmjduAmYe80343MGu+mnEoU39*)
(*0MXZ8ZSvtBFipZ7k4nMH3mbu1nOrU+EUl125fikN7orM0wKHSEDfnJrts/k9*)
(*7K5axvVKiwzfu1pl8PnCtQ7Fyi77V7B9IkBagpMOB3wjaj6/6gQVupr4iBUC*)
(*x3tb/ca6yJBlsWCAzxc6AwrKWPRewueHwTGTR+mQ2ua98lxwB/D8S5dp/NZl*)
(*gV+YJTx9E8At9AXfZ0863PqZJ7gpqh1Oxdkbrxt7BxGnixRnP1OA6598fny+*)
(*8O54Z8V9pnhgXieu2ZZFh0sDJ5XSStsgMaG/WXFjAbScLy1Wl6HCWl7Opfh8*)
(*wexLSnRtZhwEq5SmprXTQdn7idpnfL7gxNZnIhAHnAYc2glUOhx3ORlsEdUK*)
(*2/6ir//Gt/7dqg/fRXTCJNNevP8NXJxpi31vnmXV5QXBabB28Un7/XMXhIt/*)
(*HqVO5cDuwsJSDZ4xMJ6Wd8HnC89toP3t2hjgtnPl2izEANJ2puD9sS2gY7He*)
(*fAlbLCgKTRse5GBAu4NpLuVry584Q4k+uBhnTlnapvTskQCFmUL1FSaBQLYO*)
(*Tc6nM6D54BF5ink97AgddJX5/AS6pHnZn08xYDqu+0HThnowXj2trfT2LWh3*)
(*Jqe8O4DpDYtXxTasA6BV+17rgXceONT4bLhQTIV9DgMW+HzhsZRv9UR6DthG*)
(*HQ8+LjYGF1quxODzBdYRCY0fIm8geP7b3nsuY9DvfcQBny8YJQ3F6VRlw+5X*)
(*Rg4LVWPw6pqiCT5fIOyfXtu52A9h4Zry2XpEFCTVcmc/RmfB/VMdeeMcNOho*)
(*Nr12z68HVj/7uRTHV+nuxUW8G/K+LuKc/yljRGdHHsSG5cm8rcPiyPYfmvh8*)
(*gVx37dugQiYEy8peYdOiwYYSnU+qOd3QaG7oOZKTBM68QpezNtOh4UhEmq02*)
(*Fi/qN07gPL8wEieK83yP2q8FnOeEndcuX17sC+WZ2qvm+4mBVPB8BOuRKLin*)
(*JXTmrCIDPJhDfRuXt8C3+8adlcmBcDi+fS8HhQF8600N3/rUg82+6UgxyWio*)
(*OpC+S0ySATWkjdLTui3AQemoPvk6GWJH1uRHkGkQ+uuV+xk1EnD/sPM5Z5QE*)
(*gB7/sJOlw4kRg5wqwU4Q3308IdIiEU4Fa0pNX6KDsHKXUQFPB6xI6L5gWxQP*)
(*sWKq1zIi6PBMVqlxels73K3p5RHVfQG5MwHjtyuwc90QDi873QYOc7YWRwde*)
(*Q42YUxTrgzE4xnrpFj536NmdzoX3fxQUq4Tx/k9hgBgD7//MyVOMde9lQjaX*)
(*zMvkfTQw3PA49UZrN3y272HwbkiHChO9sxVeNFi+TZgXnzvEqW8h43FGhmmy*)
(*CI8z8kaPluFzhwS3l0ylOc/B7t3u0OxjDGCqfVMjienVad49psvnsyEu0sBh*)
(*umgMaivOuNFDe2GCJ+/MpE0WXPdff/QwHw3Edjo+GbPogckkyYN4vVeYO8XA*)
(*6713582N8HovQ61oyp0zDdh3cMuKxNPALTGSSjPsApr92Eh0bBDoeQkWs3Uy*)
(*YPk6w3jPyXr4GFS1M31TCvTJBW+IIdEg6SZvkbc9CYQfJtQOrg0Ev191/Hsn*)
(*GKB2lzl8an89sCKzMmXnSNhvL0shqTHA6Pratqj3zTAsjOLFfgSCeeL1kF1D*)
(*DHih45hv+t+5w/+JG7PWrGUW9bHQRfY5KjdJh4rlM1WfbFphVyrPHl2tWGA5*)
(*5qFwdwkDWOdn1Z4JtYIb9ZyT40IYHI50OnLagYHFRY26p15Nf/jpNyG02Icc*)
(*iPSZOX1tM3y8JzGmpR0BZI/ZkiALBhQ5d4g2/GwC2bTJc/g+DjdqjuP72Nck*)
(*vPvf+6SlpCzuE0S7o57ktAlycyu26bWEgqs++zbd+wyI9y4xuMndBBu7yAdK*)
(*Kp6Bek7ggfxwBkS9ekTySWn8s4/MhY2L93obk5CwYdJGqNY0m9f98hRkd+gc*)
(*LXrFALihsYVXuxGS99cZ7qaEQI/n7S/+eQwQvDBofGes4c8+70R8FvcRW+fq*)
(*U8MQhYovh1s5+EPg3vunbw+VY/j/eGMiFdIAQYPvyO/1g0GWIRTPU8eAI2Ix*)
(*Oi/V/rtPgNzHxTh5QeHGbgUPcbD6mSL1yTIdJPPDMoPu0KDYRnQNfO0C/2we*)
(*Gp6/DmR4h+D564tInCqev4h9VjI2L+5Tv/JpS8h1Cfi0mpv5YZ0HZAxdvHvz*)
(*1jjcCZQvD0mphBWfT+c98/CAxB0qgh224xD96PWYnUMl7M9byPjZGg7rTQ+d*)
(*M7/CgLn8bK6qxv/iX7Dp0uL+5lc1ra9zSEBcuILj/l0eQBEb3ijtMA52Aisa*)
(*IzUr/3y+1Iy+iM9ljecBXOKiMNNLFQga6oCVG8T4+E2wvES/tR7v/xOff3Zs*)
(*12IcCy3eXfahTQy+Xi+WqQ9+DPLjyU9FVo2Ds6+iaGF9LaYXGKc+Zj0Cdlfd*)
(*hlW84/D+0Z2yvvO1cGP8dWcxFt/UhdZ14fHNnf3guzdYfCO+j/h+4ns3nD2r*)
(*Far+BBTetD0Yn2fAWJHFz3xUB0uuJ62p8nkCLt9jj7TOMuBl4sPa8fk6iFl6*)
(*t8Pmcjjoi6ee/GHDgPw2vTv5KU0QGsj0BO9jD94Qk8T72OKXJBrxPnbIo2SB*)
(*PTWpIMr38mNkCg1cTFZyB6p0QX7gBLuyQCI4qjrNfrlJh9CejcLCtHZIS6Oa*)
(*t3oHQOv0O+UytnFQ6CtVfKRZh9WfwTNWdHfY3PIt8qrTOJTqhG2b46mEXReG*)
(*PEfCwkBYPYzk68qAhfZmurFJE3AmmB4Sz04EyuprewdM6dBx7MPGDaod8I+0*)
(*SgSmK9HWh1fNMV2J8n/+1MJ1ZUNQwRymH9EltccRmH5ES6pc9+H60URb8zWm*)
(*E1H6zZ/f2Uv70bT3umW4TpROsl59N7IZkZOUdTE9iDgLfdhwPajipKqL6T7U*)
(*rfKNBdN9yOJy5aLuCzrq1oXpO5TA+fwupu8Q6/Mzi/ouxkdCDtNxiCawTg3T*)
(*cYhDkXdRx1lf/O6E6TVUw+Z0CNNrKGbDCTqu15wVYwDTZcjFUuoapsuQYv7R*)
(*b7gue6iQLI7pL/Qytfsipr+Qh+G9B7j+klyYv47pLGSiuyIR01mo2ObnBVxn*)
(*BVzqtsT0FPpqK/AI01OIS2+zGK6nvieWSmO6CRn2xa3FdBMKqhP6ieumGeFn*)
(*cvXJgWhntkEZO4WB9F7vGyzEeBWuoij/BqsbE2zMSwewulFQyo8F/32NHfvz*)
(*b5n4VMHywpA37rbDkKmrgPDfg3hj80qkVbgeJhmJkmI1A2DP2/AI//0C/sep*)
(*XXyqTSDuH+4l09oHucFmt/H39mNLlS05+lpA+rTtxCdMdx56mHUMfx9ecp9V*)
(*jbVYO7DYnsPfM4fW+07h+Hvmmdqzh0lYHC8/PBwUgz2ftAQuxvNib+vmNVh+*)
(*Y40/9+2UVTtsKTv+Gn8vOl1nj2KsYzdMGYfebB3D6suCw4vvG6fZaW+7MNID*)
(*Ux7fMnjiWqB3haQx/h5v7U0QyRLsA5ZQzWURWF4M/lXCjb8fezO8kCz+ug+U*)
(*NvGsMnBugqSj6BT+3unqRubT9qr90N7Y19kT2Ai8o7MU/H1OpTuFu6VK+yE1*)
(*wz6JubQBts35l+PvSa6y4x46KJAFz8OY35yRogGlYbb/gHAPdOgrqlhh9fCL*)
(*82Vi8Vg9LLb6nMtlrB7+H9pS7ww=*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx1mwl8TNcXx4PYldpJah8qaOxJaruCkLELtVNFLGUQilpjr63IWIpYIjRC*)
(*lEhjJEImmUjIKouQmGyTSUJkEZQ/seT/Zub9zng3rc//839933fmvN8999xz*)
(*z3szaTd3uYtrVQsLiyzh/6oJx3NT/W7u7rZqEH/82XbQiY7yAIbzXX9W1N4c*)
(*3IhdeZZeIZNriJ8fqelSfYMVk91q0vumIpa4vuhOvrN9W5YQ+e3fMnky8dwz*)
(*PY9sCm7P9tpGxim0j4if6GBhKX8hY8P/mFugUmiJL350dnN8aSc2oLdSVtsi*)
(*h/j071UtHCI7M14vdOKcP0I/zr9qFBDZISOY9IPre7kN++CnJv3gAe96deoo*)
(*fB76wce7P835y+0u6QffZ3ttbF/XKNKJ+yNuvC7owTl/hE6cN//Y4GuDf+gE*)
(*T75X0b5DRjTpBI+dPy5uT2Ec6QQvs3Y5XO73gHTiPphH6CQuxofXBT0454/Q*)
(*ifMp39tuMtwXOsEvLd7l6h6YRDrBBww93NPKNYV0wh/yCjrBMV/QCY748Lqg*)
(*B+f8ETpxfrC+85y/3B6STvDd5ffD+7ia8xufQ55DJzjyBzrBMV/QCY748Lqg*)
(*B+f8ETpxfkc7b2RR7XTSietYd9AJjnyGTnDkD3SCY76gExzx4XVBD875I3RW*)
(*sTD8y2FOt97U6ynUAegEP/756BFlj/ukEzxafabFA6sk0gneS31jbvGrh6QT*)
(*vGqw60ePHmmkE/xNww0ft9Q16wLfqO/nPsErk3T+GJiwXybPZf9MWf3YckMX*)
(*0gke9XzqL4Y8hE7wrmMnRX25TsA/5JyKNsQNOsH3efsktc9IJ53ga7rNdNtT*)
(*mEE6wQPO+Hcv98smnXcWnW4pV+axVr09Bg5o1o10gk88NOXEl3UHfEqji0MN*)
(*8wud4PUf9NV8CHtMOsGj7kYVS/JP5CuV14u3X84y54HIt3y4u+lprLnuW7da*)
(*6qPQFrAwp+yF3Ty/I53gR5NcvtsrrBfoBFfsq7LesC6gE9x53/yphnyDTvAf*)
(*5y1da4gbdIIXW2QGHbXJIZ3ga+YVDXQP1JHOdUn9hB2rkDWb5HnJ6qvupBP8*)
(*XLXL+jiXBNIJ3tv546m2bqmkE3zus7kB94Y8IZ3g+bdyZXEuWaQTvJ1tufWe*)
(*12ad4N/UqNI02COXdD7eWTtMpShisnq3I5zte5BOcMvd1at+ENY1dII7HWmh*)
(*M+QhdIKHtzn4/ss6CG59SNPPkG/QCZ7a2HWwIW7QCe7hX1DLylVPOvv2Sxut*)
(*VZWwtOnNusTmmHWC63qfzty1IZF0gqe8rL513LjHpBM8Se97fdn+DNIJHjf4*)
(*+epdG3JIJ/jAmQ6HlIpc0gk++YXdr4+755FOj1Kf9IqKF+zjsAuDC7b3JJ3g*)
(*dxu1mmyoP9AJPrn8XFulUGegE7x+q4JjhnoCneAbLbY8T7DSkU7ws1fW1/Bt*)
(*oyed4KdWZjkUv8pjaxbI5I2EOvXN7m2HSgS+T/HVgQteBezCqJ6rtKpMlh9c*)
(*I66T3JvJ9NtX/rYhjOzB61k39kq3Cid7XcWvcTcVIez1jWeNl++PI75owtqW*)
(*y7RRTDu8ZohSkUx8RcNpnSwsElm9HWETn8WnEu+2/i2TKx+yQQFfh8iD04g/*)
(*yz08TSlLZ+9qWG0d+YOW+H8de0xfOFwp07Gfr8x2blyUTfxAfbsUlULP1jts*)
(*qD/vUw7xYo3lHK0qn40qdHjZ+q2O+Mi1KcUVFU/Z4k09wxvl5hL37eq9TiZ/*)
(*zvrOvrugVoSeeI2cFTXkymK223tstUUn84jPO8IOK7SlrOGtzXkui/MpjvwR*)
(*caTzWdd8Pvpdq3Sd58i7jnXfrq2xoQ7lG673+LNZ3Y4Zl+gc18HxeVyHH8wf*)
(*+Lz5f1+96hZIHHo+r74d6B4YTvMK+5XVNm883COIOOx7T52vKn51l+Yb9iN9*)
(*Ph8PEq6Dwz5qeqTVx7B7lAewP/a68/t4l1DKc3B/y7R2H4W+FPbwE/HP4wb3*)
(*h8SQHcaBccEOHOOCPcaBccEeHOOCPcaBccEeHOOCPfRiXLAH5/Ujv7BOYQ+O*)
(*9Uh5IK6L07s6T9wijAv24P1Hrf55x+UEssd6cfstc4x9uobswb/K9dWEu5jn*)
(*G+toYEj1pTYlEWQPPqnJkWMhjknm+RbXV9nefu4lQtxgD160cc0NhSyZ7LHu*)
(*Wh6Yvdu9OJLswc+NyPn60EezPdaj3ba8+su/yFfwIfVmXtoYm2LOb3Gddoss*)
(*rfFJmBfYg2vym6/6Ml9RVz02V51wWOgzsY5gP1jv2dCqd0+aD1z/u3XOil1Z*)
(*37LVL6O7yZUZ7EniHz1t5Ep2XHfj9AqtiuyxTh0dUl+OG3ePpfx5PFihzSJ7*)
(*6+72Fz6H3SQ+c59jRZDCj/VfWfRKrrxLz8uwHx6T9MhTyFvkN/VNC5uu2Vt4*)
(*m/IY/PXAjF8eCHUe+QperUaTi1auEZSX4LunO9Vs5xZJehCnPp5jdj6LDaNx*)
(*QU/bcW4DXMbdpM9DF/SAQxf0gEMX9IBDF/SA4/6IJ9VBMf8tQ5cUFdWOJo48*)
(*v9jXsVR3MYY48nllkw9FbW3jiCNvFZvch7h4xRNHfs45eGr2sCoPiCMP1ddO*)
(*tz9mY4478qdk//9KnsYmUp5gftv2mdpxU2wEe+4Sl6FSZDMX7+T5IQpP9k+v*)
(*Z/3GzrzDbr+bf0wmzyIe+s0P8p+Sb9O8IA/n+Kf0KnHpTPs7/JcNa1b2TliP*)
(*8O/V/kL+cq0Pu5sxbU3Yaw3xyM/BH7+Tb2NNPmX/+vtrf+pnaF8aVZb/5fsC*)
(*cP2PGTZ2rirqZ8DfuMxfJMsIpn4G/G2/bxz2CfmAc3r/JPqnfgXvJUT/4LgP*)
(*/IPjPrx/7CfYR8DxfLcqJ+2FIQ/B8Tw1+urPVzp+MX48vxxdF2BvLeQnOJ4X*)
(*khcM3nDVzbxfoD8ftCL6siFvwamvfpNXbnjuBkf/uafWJJ/xQj5HVR/uo5RF*)
(*0zw61tPE3B9yi51dErZUKUsibt3L0WHn5VA24+GsXVpVKvFFwS41bjuG0zn8*)
(*wQ84/MEPOPzxfpoP/HBWJn/C+lR9tvvQRw1x5CPqFbhzTc/FWpWONfxqq9/z*)
(*OlHEfUIWv62o0LO1s4o/lC65R9xyhcN2mbyANe+UfWxk8H3ic2U1v5Yrn7G5*)
(*Dv3evXpjjktYWuophfY5i4l2u9NDFku89e8XbJSyEnZp19wxyU5xVKf4I+xx*)
(*7ujbdUmF39lK18Gx3nC943l7nXtwVVbntO/+L8c9wC0v9qNQz7ct06u1qnji*)
(*V6YuSlu+/zb7ZHyuSiE+sEt9W41LGAve3a2xhUUacY8tP9ssk5njjPvAPzju*)
(*A//guA/8g+M+vH/UJ9Ql8BZ/9e4gV+awsMNN+z+ZEEl8zU9V/RXaXCZnbcpa*)
(*hprn92HTpAFKWT5LKH4QlNnEPI+9Ys5GqxRP2ZETh0f9Ps08j4c2L5usVRWy*)
(*BkHjs9QHYoiX9hqor6goYkccMks3qGJpXkY/rbtCJi9lqUonj8Lz5nGB6wYG*)
(*/fNjsnneqa8W5wt8veMqlUrxgmlGhvbd99rshz9ineL8sOWtfDtXH9rn4L8w*)
(*d05AN89WNE+4z5Sw0cdvfbEOwR+FdpIlulylfRF+Qqe0nVOwvR3NK+wb2004*)
(*tXuDP61b8JpnLQ5tDbxO+yj8HNoVc31oRgfKA9jbW14/5ZAeQOscvJNdSWyX*)
(*kr9p34WfxG7JZzL/6Uh5A3sLreJF6atAqgvgO5bb1tpafIM44oa6Ab+IH+KG*)
(*zyNOiA/sESfEB/aIB+IAe8QDcYA9xo3xwh7jxnhhj3FgXLBHH4I+EPaoh+jr*)
(*YI/+ZPqO0vDw8zZkjzrprYnqp18VTPboW5ZU797y4qiuZI/6We9jy0k76oaQ*)
(*PfqZOQ8u3Ryq7Ub2qKu+jZ52XCnUB9ijz5m+b+r6KZNtyR71dttYNqN5+R2y*)
(*R/8zcfebuhp1d7JHHV5q8VvV5lPUZI++qOR/iy30+3uQPerzbx5BOyOEugSO*)
(*PnyVo4dlkrAvox7BXxcX5dOMhd/Svo7PvdOO2GYv9Amwx3rdUVLnxjGbMOpz*)
(*YL96aN9bdd7fpP4K/Y99dOeYovP+NH/gymkByUWx/uSHvv863OfUhP1C32Wz*)
(*YJlWlc0GJP7TPUyxj90rXFvl5ZNANntjr1FKWTbznP5ZaS9fycp/DdnZOvMi*)
(*5RN0nnw6fp1TFfNzLsXpWHb7Dm432Oxhx2pbWGSQnh1fj21naeFPOlDHRnwa*)
(*0+3ajJ7m9wv/cUR/2rzi9JW+QtxwjuvgWLdj+9RdZWERxo7uCZ9VIqx3vi6i*)
(*Hnb6QxsgBIKuLzxgeD69Tn7p+8SIB1nxpc3IHuNVdxg10t/tAnF6P7D4XPS+*)
(*wiv0efiDH9wPn8N9qa6JHP7hFxz+bZ/bRii0T6jfrjltvkUvWQj5QV1HPQdH*)
(*nUZ9BkfdRb0FRx1F/aS8FPMXz4/g2H9fsoMHep4JIo79N29pXE6M0NeBY/91*)
(*GN9HcTTBrB/7b/n3TpHuTneIY/89sH5b0G9CHwiO/XfsufWfqgjzjzxEfALD*)
(*4+03qUIoz5H/1WN2xZ+9HEjrAvl/ZGy+S2ETX2Zx6N5GrSqd/LxJ62wdfuAW*)
(*rQvMc/nSSUt6rupE+Yd5Rh6iDoAf2ev00PD8iHnE807t0ace1t4Zzvaf+TRO*)
(*KcukdbTP6bvASBd/GhftX3W3Dj/npSI/sN+Z4N7Heso1em5BHp5YZtPC8P0p*)
(*dCKvHlZLzd9a1xx/XN/4eczooz18icOP+oZdjr2wjpAHuO+n3J25J2z8mcW/*)
(*/9uilMmF/wXw10WuqcS1QtBUwvPVv9snV+JGc+H5iudPTBcqcfwHp4t0ckc1*)
(*dIJPGeYc2j4jWA2d4JMirW3L/dRq6JT60aihE1w9x3rYX2531dAJPq1K90t9*)
(*XKPUUp2a/9CpIT1SnXTkdGrIv1Qn/ERzOjXMp/zhwj2FcZxOjTjeB6STmzfS*)
(*CS6Nj4Y49OCcO5JOqZ8HpBM88qR6sHtgEukEd+ytqm/lmsLFM/k/4knx4OKZ*)
(*TPGRxjOZ9Eg/T0cunsnivD/k4pksxuER6eTymnSCI3+gExzzBZ3giA/uJ/Xz*)
(*kHRyR9IJPq3GvO+LaqeTTm6dkU5wab5piCNu0AmO+YJOqZ9HpJO4qAfn3JF0*)
(*fq4w/MuupBO84H8XCzx63Ced4DayOfkJVkmkE7zLjQGOxa8ekk6pnzTSCe41*)
(*aseLLXW1pBO8WtPx6yZ4ZZJOD6O/3Eo6wZGH0AmOfINOcMQNOqV+0kknuCl/*)
(*Mkgn+ETjfGWTzg4GrMyrpBP8iWT9aohjfqETvCLliPeHsMekU+pHSzrBWze0*)
(*Kdh+OYt0gld11G9+GptDOm8YLxdU0gmO9QKd4FgX0AmOfINOqZ8M0gmu6lKi*)
(*OmqTQzrB7xrXo450jjA6LKykE7ype1qzOJcE0gn+y6DmC9q6pZJO8PN/Zh2+*)
(*N+QJ6ZT6ySKd4JMbDzR8j086wddbz2sZ7JFLOtON14sq6QSfKKmHGuLIQ+gE*)
(*x/xCp9RPNukER9ygE3ywMa/0pHOJ8UYllXSCtzpnv2LXhkTSCd4iuonzuHGP*)
(*SSd4nR2ph5ftzyCdUj85pBPcbugRD6Uil3SCr2g8zf1x9zzSafpXVkkneBex*)
(*/kAnOOqMdN8tY5ZiPZHuc/CjI53gQ2dE1vJto1dL63iZWN/y1M5K03v7mwb1*)
(*wvNvo3mnPC94FaiXGm+cKdYdbzEOYWQPnpZ14miaVTjZm/SGiPEU151gD97e*)
(*/7R6pVc82ZtkRYnxTCZ78LsZ47bfaZNC9ib9iexZ+Cn7Z/GpZA8+ac7qxJte*)
(*j8jeKFP5kPm5TfSVB6eRPbhsajubib7pZO9sNEhnnZv6rB75g5bswdvHOyw9*)
(*MCuD7Lkj2YPXW3A/U/Yoi/OvY7JB5SMaF2Vz/nXM1mt7TurBHLI3zZueXWmy*)
(*7et5n3LIHjyo5PNwn3M6Tk8+69qq/5vWb3WcnnxWb3ZWlXvnc8netE89ZYN0*)
(*n6Ma5eaSPfiKJrOaXTiuJ/tDxsA9Z+6T7ZbVitCTPfir4KZBLbblkX17Y5yL*)
(*2bw9TvUWncwje/DWvwz3PvlTPpcPpaxmh5xSl8X5XD6UMqthqgaTHQrUyD/u*)
(*qEaegZv6kGtkj+s8l65Xvm/0FvfTS9x9A4jjg5y/LchjcNO+E6gGhx5T/xau*)
(*Rh7D3lQHgojD3rR+76qRx9z4iMPetP/eUyOPYd/MuF+Ecv2qN/XzsIefC8Z9*)
(*J4bigHFgXLADx7ikcUmkccEeHOOCPTcOsgfHuGAPvRgX7MF5/cg71DfYg0vq*)
(*GPnX0bik/nVi35JA9linoZF23ezSNWQP3rXqvM3hLomcnnxmPS2nf+eSCE5P*)
(*Pmvg2XN8iGMS2WOdIm6wBy9+/2mpQpZM9liniWOsBm4ujiR78ImNpkcd/Gi2*)
(*xzoV55PswSfNSJq5MTaFy4dSmhdpPpRi3rh8KKP+HOsI9lhH0vpvXqemvjBD*)
(*zFuleB8Vt38FiPv+PbWpP8sie5POm8RNev1Enab1VZv2OyVbYtn+/nEhb6Xr*)
(*OkDsD29z6zdA3JfDuXUaIPbJEdx6DGCrjf1eJKfTm1Uz9r1h3LiU4rhuqvF5*)
(*6IIecFpfoh5w6IIecOiCHnDcH/GU2uvE/jmaOPK8o2X/PrqLMZyffHY1d1CX*)
(*trZxxJG3puemeOLIz1HR9geGVnlAnPLT2IcncnEoFeOWqEaeYH5/MOZthFj3*)
(*skXuyaK+9YsbNfOO2nS/LOIrXbvnz06+TfPC5yH6IvhftFzX+t2ru+TfpMeH*)
(*LRs34oD6tYa4Se82sT/3595L0D7DvZfwFvttFfdewpveF6EPBEc+SPN5G5u6*)
(*uUSTYnWd29fofRi3b8Zy94V9Mveeypt7X3GbuPT9gJq49HncvF9In381xKXP*)
(*mxHEpc935n1E+jwVSVz6/BJFXPq8gH0zmubXtI/cUhtlyJKItzHW/1C1qQyl*)
(*EjfVbewXfgz+4Acc/uAHHP54P6b4PBHrtoY48hR1DNy07nRsqa40qbBOFHFT*)
(*/PXM89fzzUuX3CNuWgcF7LKxf75P3LTunrHQrikVL99EEw803vc562C/P6S7*)
(*LJb4cOO4Stjpzi5Dkpyw3pWMO5I9uClPzpI9roNL+y4l7RfiuMkedX6ZEcQT*)
(*r2vc32+L900h3s24L4epjWGpeEzctJ+a44z7wD847iP178dwH/gnfeJ9eP+o*)
(*W6hX0vvmMN3F+gvTJ0QSNy2vXDb+x/YNW4ZGcfmWz5RvpjzIaGKeR9N6fMoO*)
(*fv5q6v5p0VyeFLJvF7XRhR6I4fKkiF0aPfXZelUszYspT0rZpU9Dtzw9H8bl*)
(*T6lYP83z/u/9Nub3BZtirIdhXNzoyNUlP3H9+tC+zPvHPHF5ROsa3NQ3XqV9*)
(*nPeDeYV9a2Pf6E91ANzUH16nfZ/3gzyAvak/DKC6Af6NsQ/8m/oE3g/yBvam*)
(*PjBQjboAbur3bhBH3FA3pH1XFPe+Qkn1Shof/EusZI94IA6w5OJB9hg3xgt7*)
(*btxkj3FgXLDn+kSyRz3EOpX611WyR50cdcS2Rs6qYO59uL6SPernWeN74BBO*)
(*T34le9TVOmJ9gD36H94e9XZpUNrpxuV3yB59EW+POtzl1WXrxlPUZI9+ibdH*)
(*fe4q1iXpOi2jvhH1SDr/5u/j8Dn0CdL+3Fvs08K4/kfJ4ryqB9R8f5P6LqXY*)
(*n5jqiT/XD28T+zp/8sPrMcUdfd0+9rR6z9UlTwLFdYT7rmS/7b3QulHmRW69*)
(*eLPRxj5TzfXnSrEfvqE2zZOW9JjOr3Hfl72gOGvF5yDuyL2vCOD6qwCyB8e6*)
(*NbkNo/Uu3Te9uXqoovWO9Qi/fNxgj/Ga+qgLailHP3mFG28IN17sRyq6L/yC*)
(*wz/lh8jh33SOeuXJZMa+IoT8cPs8cdRp1Gdp3U+heguOOop4giN/RV3cfXOY*)
(*b6s6q2zPBHHjyqW+Tlo/89negGMvPRLM+rH/KjrIW210ukMc+29rsQ+U1pki*)
(*8aimPER8TPtyCOU58r96QlX5qcuBaqwL5L+pH/AVeTr5Me37t2hd8HmC/MM8*)
(*I27S72f9qD/HPKrE56ABISvKa+0MF3Vm0joy9UX+3PoS6kN/9wVnvFTkB/Zd*)
(*jfUN7/E0tF7wfAGdyKtzYn2W1rcw8f2DL5cnIbSOpHVsm1jH/NXFcc7G95P4*)
(*HUX167GOq7zi6ffwd8qtxh92DmB7E/besetxn8Eevz9s2+bQlTttUsj+0Vhn*)
(*rdZZwzrdjUsItEoie/z+0KJcWXTT6xHZj227vf4yw9+zN3jdR/vqIdnj94f1*)
(*a9j1m+ibTvb6d1ltLYTnNYf531zZ1SON7PH7r/mxm1YfmJVB9md/2thPLjzH*)
(*HY8rs1hfV0v29Pd298/myB5lkf2MmJaTlIa/v3TyeTvGK5Ps8fvD0bd6ZKce*)
(*zCH75r1vKrTCc1/eDxFTDc9/sMfvDy3thg31Oacj++djLg9tJDwP6gf0in9g*)
(*pSN7/P5w5pRPH6LO55K9c9V1iXaGvyMOHL9kuSyX7PH7w/4vd9e/cFxP9j6q*)
(*EbNmCM+Pv4z7oYpfGz3Z4/eHLsfXXm2xzfz3j5ZLmj13F54rx7hnrThbP4/s*)
(*8fvDxGYWf5z8KZ/s57bJX3NBeN6cGnbwRdkrsz3+XqNfgb7qZIcCsg9L+bta*)
(*tPAc2uV9qm9JfD79PQ79PnD3uC5pVtcZ3j8Y01TIt9uWxxsI+Ubf1xjroZBX*)
(*Jyf97inkFXFjmgv5c/LousZC/hA3LgshTzrPnX1MyBPixvQX8sFZ9/71urpa*)
(*4sZ1bPh7B9eQMmHeiRvrijCvoS7G+ZXYG+ZxUnfNA2EeiRvqh2G+QpQdVwjz*)
(*JfFjmJfti/rWEuaFuKFOGOIf2OTUOiH+xA19hCHOty5WLy/74nsuQ/9jiOex*)
(*efmBQjzpfQhf3/4PNHEAeA==*)
(*"], {{RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmHm8lkUVx+e5wFV2UFkU1AtXZMdkR2TfZBWuuJRoqGmmiZgoLikEWgSW*)
(*4houaWpqoWFkEZssyr6KlSuGqalJ4pa74fk63/cDf5x35pnnzG/mPXPO75xn*)
(*Wpx9cdWkspTSzPipFu23ipRei3ZaSIr+2miuC3k65Mcp6zQPOSSkUchXIWtC*)
(*ZoR0D/1OIddEv1e0bULKQ6qFrIuxn4Y8GbIg5JGQcTE+NqRDyGHxfFDIwSF/*)
(*ib1MinZRtD+Ltp5rXR9S17Vnh9QPaczeQ+o49wZxDg35T8gfQ+bwv0LahLQN*)
(*aaYuOMeEtPZdC+exl3dCFob8IuSvsY+Lo10c7S/VqQhZEs+To10abaW42Kal*)
(*GDwf7t7Z5+6QP4XcGHKz63YKaZ/y/KPcXwsx2rgOz+0cQ+8mx5n/35AnQuaG*)
(*LIt9XBLt8rKM1dz1jxUXjNEhQ0KGhtzq+t04l5jzo2hXRLsy5NLor4r23Wj/*)
(*HHILZypW55Ae2g67dheH556OobeHswy5LeRXIceHDArp45rM6+te2NPtjqPX*)
(*zzXAWx37mBLtU9G+h1+E3BHS3/e93FM7bTlYjD5i9xXvTtcfEfJ0YF0W7Zpo*)
(*h/kevPc575B5IWOcz/tR4rLPkeKUnvu4xtrAujzaddF+iH+E3BMy3vnYvsr1*)
(*wbjb/riQkxxD74OQxSF3hawPrKnRboj2ZDHY16+dd1rIt+2D/R1b8Ca4NvM2*)
(*xvwrot0U7UfRLg25N+Q+Mb4bMnE/vLNswTvb9vSQ10N+EnJ1SNeI22OLzBUf*)
(*hywL+U3I/eKdF/L9/bDPEYN9/cA1wL7AlvdbY39XRbst2s0hV0Z/S7Tni8Gc*)
(*f6fMR3AOsU6sEZNvpcxX8MzbKXPOrJAWscfl0f4cu0S/KqSbXAX3NEyZh2aK*)
(*B8/AD3AKcU8MEb9vpsx18OEkx+CgmjH3wCLzDHwDBzVNmbvgmLriNXOvjDX3*)
(*uZH4PM/2Gb5jvw+LXzuwaxWZi/if8EGFc4jzSnFb+o44Jh7au0al75gDp8Ab*)
(*dQOvTpG5aLI47AN+gl+OFqtt2sebxDSxDd/AXx1T5pv2++2DPnFYP7DrFZmX*)
(*WjpWwgKjxLu0nXzf2TUaxrwGReYcOBjOPVI9OKOb83r4DF5Pn5nfy+dL0z5u*)
(*ODjwDioyF8FJcE3vlLkNHuwqLrF8vFhwAnHdKOYdUmTOAbe/76bYZw04CY4b*)
(*mPbxWokXuovHM3xR4idaeAT/fCjaH4oL38A7TWK8cZG5CE6Cv4Y7B64YIcYo*)
(*n8Ee7TPzx/h8uX1wDw28pkXmlhJfEOfwxek+j/S5SqzxPoN1ss/wE/w1NqQZ*)
(*+bvIXAfnwU2npsxJYJ/mXqscmyrOGLEmuHaJC+CGLoHXucg1B1x1X8iZYk1M*)
(*mVNKPDUx7eOps8Q6x+cr7bPG6pBVIb9LmQsnuA+w4KnzxDrf57PcC8+fhjyY*)
(*Mr9d5T7BHR17fDzl8wP3Yc8RLoQHzw35POSzkOm+hzvq21LrUFesMR/1TzkO*)
(*4Z2l1h3UH0uVyb4n3ugvd4xaZLlyie/xz9ViE5eMk99XmOsZw3eJE3LrKvM+*)
(*8bLYtRv7nprgKWWK8/q7xhrXXCb24WGT5kXOL/8KuTblfLFNbsdu68yVw/QD*)
(*+hscI49uUKb6/mT9ZpNj5MVNyhW+B+sysWnJ8fS3mEcmuPaV7oWWHEN/gj6B*)
(*7gWe8YW25KQLtcUkbYPuRrHHx39tF3JkyIiQjvotMQ4nwDPHxNj6lGvj17RJ*)
(*mX5B/qyVss9Pc/x1/aVmynX1dHXe0Kbk4H+EPJZyvqMl35Br5qecy2qnnM/o*)
(*k3/2hvw/5fz1ZcgXKefQR1POeaUamj45qizWLYqM/zdx0f+7c65Tj3XJW3A0*)
(*XF0RckDM+0PK+XdU9EcWeWxMyJCQCt+T80r1/WxtfJy2Ip8+h1/YJyeRm8gb*)
(*bUOnRkj1kN5F1iE/Ps+5pH25kv001Q7kZXL98UXWIfe9gE/ZrxD/SOfcIEaf*)
(*IuuQy17EZ+yzj5vd10v4Tso5q6PjpdqaXEN+6Vvkuei8jF+lnI94d6u6neyD*)
(*0a/ImLfpQ+DgU+QAcgGcujNkWzI3hX4PfaV/kfEZJyfhh+SNV0K2p5xTBonD*)
(*+wFFxmF8YJF1yBH/DHnGPuvd7fqDijwO5+8K2WEffof/yQun2oezBxdZB054*)
(*NeRZ+7y7T92x4oNxpuNw8wMp8y5cekSRufgB392v7rn24fD/pczVZ9h/1vnk*)
(*BfIYOQd+gC/6hxwVmJUhK1PmPrgRLoTbxxvX7L2ZOQ4Oh+v5Pl2RMv8/or9Q*)
(*/+FjC9QhF1A3Ei/EF7UrcURs8i38+5CLUo7R+epcrz6xXGl++W3Kay0Qk/qW*)
(*+CF2iL/H7M92nPzyluPgPOQ+mbtanIu08VLt/5z7b+oZLdW2+Dw1Hz5JvFAj*)
(*4vPE1kL1b3Kc2MG3qbHwWeKCGgsfv1kc5j7vXPRvVx8d/GWJvoDvLbaP31ID*)
(*4Xv48iLx73QcH97pOP1d4vC/7haHube6n476BHka3+HbfKP7WeDZYJ+RfjvU*)
(*9zxXee74wHLt2Tp0WoU85VzOCX9oWWScR7T9CvVXeQbgw6VrPaNhxF1ZxuEe*)
(*htxwtZirXZ/8wrcP/gMn8z2Cz+y1Xz1lbkeHu5r7/Y+cY5n3OTVS5k6+j8pT*)
(*/n6BP5uk/G0E9zbgnNwPPspdCuP4dl35sFXK3ybY7YiU70w26A/kJvDxSe4o*)
(*NnnufF9v84wOlqOOS7nmh+u6pHznsNkz4g5hi75RX/7skHJNDs6AlO8EtuoP*)
(*TeSuE1L+jt7uuR8qX52YchwTz6ek/C28Qz+hboEr4A2+Z5/Vbmu0Nblvvv06*)
(*nhvnRx7Er4mTue79Rff/mLbADsQWMTZHOz2nrR4VBx/AlsQGfkg8EW83ar8X*)
(*tOE6McnLC9Un3+HXxBv55ZOU64T4S9/EFjF5m3Z6WVsRK8TMHZ7JTs+FeCLe*)
(*5mm/V7QhMURMkguoP6hRano+L3lG2HKX9oQ/4JF7teWr2vMZccaKwz7xc2of*)
(*aiPqn2vtM75ETLj3Q+cz93P3gA7+DrfW1p5vei7zHZ+hHfa4zzXqcI7wJXw6*)
(*y/N6S9uutV9Xm7+93zkSDw21+bueNWe32/PifN/xXBbab+qZ7vZ814szx/Ml*)
(*TvCfJ+xz1pvFv0U77/Ecsdkbni9n+p7nyNm97zlusz/Ps/vAc9xu/y5t+6H2*)
(*fMY+dl4kZm/P8SPPlHMkp55hnziBRx90vMSpH3vW7PMTz3OHOPjD0CLnXbiO*)
(*XP6pc9ub37+Xcq0Nz8K3cFFL9V/37Kd77l96vtxFU9NW97zguFmOoQMfUv/u*)
(*VecL58zQH75yHKOiV8Nx9PGl4UW+z64uj5ZZG1ezTi4Xn/noM4YOOGsdr+F4*)
(*Neeucz5z+3lHAQdWt74t99zhR3yA2pi7Jvi5jTU1//GEItfE5dbVjJOzuDeC*)
(*o+FnfBKux9/AoA/nn2g9Xi6Xo4/fcgfT0P1wlwP/dtBXyQH4OXdI9MkF1Mn1*)
(*7FNj13Fd6t4GzsWfwcHPqdtruQf+N/mAXNBa31ipD8P139z3FvkeBh3uMOB0*)
(*+JwxdMgF1K68g/+5O2lin/q2sTr4P+Pz9HlwiIXR1nrUWtxnkCfIEZ/pb/AM*)
(*de9hrktN21wdYoH8ca++TJ2KD/OeceKFOOU/Er+9tDl3ktQR3AFRG/CfK93D*)
(*UH2e+oFvphbqU1MwTl6mZqD2ONB5RxX76o1K++1c6wDnHe1c/ms7x/lGayM+*)
(*GK2NtVb2V+pjbfS37cYkOuX6Xsln26ozRvyHtAmxDU/wfcy9K9+z3B93tD/O*)
(*PhzO9zL3s3BsB/vo0PKO7+j16qFDrqBmulqd7ur3tH+N67Ie3+YI90vVbPn2*)
(*Ln2PgzPNvXVVv4t9xvnG4v6Y3FfSY62u4qA/Xb2a+nxf/Z+xnu6nu/3pxnIv*)
(*7V9hH7uuN+YbGLP0S/VDb2Nnq7FBXHC/3UN84o84LNUPxGcrY5n+XPkBnFK8*)
(*s89SroGPuhib/fTbjcY2cV06m4OMQfZwh3E3YL/4GmS8bDc+iUf4idq6vrE8*)
(*0Bjkvw/RDjuMsVOMR3DuMaYGG2st1MfHyAUjtD/2PEEb4qvDjBF8e6hxgW8P*)
(*04dbOk4fPhxuXLQVZ5b+M0L/JGZHus9t8ssA1yWW+H+PyynEMt+Ro90n+x1j*)
(*v539CuVE1x1uv1w7jXIt7D1Wm9OOcz/4SdV+fj7OGMNPq/Qf2pPUmen82voq*)
(*fl/L/Yx3bz3UB4Nv4ie9I/wa0AJFJg==*)
(*"]], "Charting`Private`Tag$50974#1"]], Lighting -> "Neutral"]}, {RGBColor[0.368417, 0.506779, 0.709798], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmWe8VsURhzkHNZYEC6AgqEERRSkKqEksKYoiYkMUBS7l0nu5yEWkekGU*)
(*Kki7gIKCdAQpaQSNURNNRIMgRFAhMbYoEluQWJJ53Of9eT/Me/bszs7O7sz8*)
(*Z/a8dYoHth6QV6pUqSx+Ksfzwnj+NGhhVqlS/6DuQT2C6kbf6/FsG3R6tI8P*)
(*OjpoctDmoKOCOgadHfSP4Jkfz/uDegbNCLoqaF/0d4lnvaB/RntDPJ8Imhr0*)
(*h3h/Omh7tD+J54igcUHvMieoV9B1MXZi0AfRfiuok7r9K6g4qHfQ3BifHvRG*)
(*tN8O6hzUM+geZd4d1C3Gzwl6J9oDlAHPQJ+s1SrGTwo6EO1SxwZJvVzro6B+*)
(*QSVBw5QF37NBzwS9EvM/9Azhuz7eqwYdjPZo5yD7huirFvRxtEcGDQ26M+j5*)
(*oD8F7Yyxf7sOexjlOPP/GPRc0I487a3E+UNdExuWuW9k/zdoTtBDQZMdGx/0*)
(*56AXgl4NOVPsm+BzpGveGGPVgz6N9iTPtEy+Ue7pM+12X9CLQX8J2hVzHnQ9*)
(*ZP/H8elBN8XYyUGfR/uloG1Bu/M0NlddZwTd75ozfSLrAeUw9rC8c30fp35f*)
(*uA5j85yDvL8GvRz0t1hrsWPl0gzXaR1jNYIOR3uRsuGb7zh7ujnGTwk6hL2D*)
(*tge9Fu/LnbPYedNd+zHPHn1XOP5I0C0xp2bQl9Fe5vgix8pd8yvnLtX+2Baf*)
(*24n9g/bE/DZBpwZ9He/rsqQH66x1bWTvQcegN4Lvcfvg2xi0OmhN0K0xVivo*)
(*f9gPvwjaC1DkiWdD0CZ5kf073zcH5Xka/w3niz2DXo++X2ZpPfRqG++1g7I8*)
(*zVnr2Bb1QNZvXWej6yx1D1tdB3mFuOUcrhVbiOtr8oRZYNHseM4Uf1qIUeDP*)
(*dLGnG74Sz9OC3o92S/HhvWg3j+ff2XuWsArcKWDiAG3QJ/p7i0tgEfgAZr2r*)
(*fmAQ2AZmgFNvO7+TspBBrJ4oXvRVxiD31i/6+4pFxCMxhP+P9L1MGfgEcV9V*)
(*vLgrSxgGTg1R32HyAfr9xaJ+zitxvVL5hroG2FFNXB4b9I22wA/Ap9HOAZuI*)
(*uXGuMcr5g2LuQPGtRHkjXGO0fM8pY5DjZcpirIBDyCW2ifkhIW+wWPSCPMgC*)
(*n8CgiVnCnimOlXlmBdyapKyhwV8i/iCXGCVWiWmwY3aWsHyQ9kMGcT/T+TOc*)
(*U8Am3rfJM8UxMAMMGBYy7xQrwDxwcFrQpmhvDJqTp/nlzumlP7Eu+AUmEP/D*)
(*g69UXCIeiB3iA6wC38nd4BDYMV9Z4EwBwxYpq1wexkbE3LvEH/ADG69yDPxY*)
(*7pxl2XcY9ph+sMhxxsAwcGoJticniUU7lMN6Z0ZfnaBj8jR/jb7E+/eCnsoS*)
(*9oA1T2QJe9ZV0IM2WDE6xkeJUbyDB5uVB34U8IznBvV73PPaLf+3skLGCdYw*)
(*zAPLtjgHDALHwCpw7dfK2+LYHdF3hDgGpm6toMdWZa31HdnsDywodj+cC7g6*)
(*SD/b4Tj1EPUDuZ8YK/X9Gf2BeCH3M84c3gsynlVOqXzwEBvIIb+TX7fpn7wT*)
(*P4y3j3a7oP3yPl9hnPpgl7UBcYUMni/a3uX7BPV7Wn2JA9Yiz0Lk3Af1A3x0*)
(*j33kY/Im/vqybWi7Psw57fSsmLOjgoxXlMM6L7kWfK96xtiFnPekdicnkfvI*)
(*Sbv1AXjJc4U8tVuewhj9W5X1pGOvaesro/1mlnLELPacp1r5Hn0Kf75KntuC*)
(*yqM9z3O+JJ4/MGc9EM/6eapd5zpepMx9zm1nm/7m8nQIujpPepCryC3kmG9z*)
(*T/R1Mt8dZ/7qGHRRnt7Jj+Sgt5xXFH0d7P9+nuSQpy7O0ztyyCvkFzC8a/QV*)
(*q3+J/eSatdG3JqhX0KSgHkHd86QTeRFsY6yKeXaBeyeH0gfukUPXRXtZ0DjP*)
(*ibnk0x9F+zz5fxLPBhVyGfmOHLpQngO+f+j4j6PvfPu7208N8JD9B93DR+7p*)
(*YeWTvy6NZ0Pbj8WzqfhzeTwb5ymPLJKH3EROAecnel6feH6XxXgjeRbbZu5Y*)
(*ecZJn9k3TTnkJu5n3NPA/yvieUGecsoj6kCbfEEuIH+tjr5p+iTvXzj+qHMP*)
(*K/cL15nouui+UDng/RLXJUf83L2D7WA9mL9Uvq+ctzTGm8jzi3g286zIK+SX*)
(*1c75Rhm8g/mM3yY/uDohaHzQD4N+pkx0AIvBZPC5srz0bbCf3DEmTxjNOPkZ*)
(*LClXPri9Pkt8rMs88Au8A8+413K/HZun2hDsLtb3qNXwKe7BxxjjLYwR4mVi*)
(*nu7UZzkPnu3G33HynJGnvMM9mjv1sUG/z1Idi6/j5+TK4+0f7vkvyFJ8VFGf*)
(*o5TzlLHF3C7KP97+t41nZLY07rpol1qe1TViQkdjgj12M16oI4cY31Vt4/PU*)
(*MdOMlZM8E2KEenGsflTdNnHKXPx/vDofmScfpt6are9QQyzUL6hFluiDNeTB*)
(*907VT/DZU9QB36gpP7GCbhONlxrKJLaqqQP+Uluf4b5/nvqDadwj7tC+p3v+*)
(*2LCOdlyjT3D+ZfJgx/uC7q1g99M8f+ScIQ/tM/UJcPhs/aGyvopexGxdbdFZ*)
(*ntujvSKe5yq/SB6+ydRRJnouz1PMwMPdAUwbnKXzPkN9yDvn6AM9bLfL0jeW*)
(*+tqdOwK4N1x/Plcf7eNZ9cnSN43z9YeNzu2apXxRT3+j/gcPx2TpvtxYe1XS*)
(*97Aj3wEaaS/qZHBpVpa+OTTUf4Y6d2qWvpk00I5DnHtvlnC1unJaK2e2eFBb*)
(*P0fepcrknttUHdAXvclx3KOb6EvUmWDRemP3Iu010rkrs3SfbaZ84u8SzxZ/*)
(*x+/JKeR/6oC9xgpxRQ5qIM9dxhz4Ql47X54hxu7Fnud58uCrU/SZX2XJR9CN*)
(*3H2OOrxjPBEbYCbncYVnwtkT/2Ay53q5djnZ9ufGHPFz2Dhj7iFjiDP82Bgl*)
(*JsH5fe7xNuMee5Djbs9TfXJrlmx1mTZq6lzOn9rlSs+niTpz/s3Uk7OlRm0u*)
(*D1h4i/uqaXuhuAjGvec5tNQWnO11+jZ2vMazqmu7o2fYQvuiy9XqjE2v9Tyx*)
(*1w3uHRtdr31Z/0J1wL6ttFE1+bFvfXX4QDu20geqKmeI58AeO2j3FvpkPXXo*)
(*7NneqA9znjdVsFdr7csZttEu2O5m7XuBPIe1XRvPubE8h7TLrfrGCGPhUc8E*)
(*W75pHN2ofU9WB2xKnLXVXtiOXEvsHGEbfKP+5d7LnbeWa62Sv6083API19wX*)
(*qHOpfal7+a7M92W+1azK0zdmaku+P1O7gpN8Z6buvcN57fUZxsHNtrY76gPN*)
(*5dmvPxTZjz90rnD+XfUBvj2AO2AO35Opgdvpb91sw99FHYqdS7uTMm+33UX5*)
(*jZT5qet2lIe99aggv4e+zTn0sk2tyzciMHl9nuplzqWKPMX6Wx99b2We6vKe*)
(*6t7NfeHP/fRJvtmA3eA2Ne1g2/j/AH2+oTzEAvUz35TINdTMzCd39FUm/f2d*)
(*Sz81P9/NyBfUwCWeJ3Ue9QG1AfE0XF+lvuX7CfhPLcr3Cmoh5g21n3HyB7mj*)
(*1LkL9G14Ptf/h+nnyBihb/MtYbS+Su16t/1N5PlS/4SHuKAupD5sb7yQD4g1*)
(*7gXIIi/cbT/tE9wXNQC1d6l68v1hrPudrO2QSR4vy7+rK8jpnA01BXdL8vjp*)
(*8hyr7AnyL5OHGCE/UAeTI+CdKD93tPvlme+6tCe43ln62iR97Fzn0r/SufRT*)
(*k1DzvOnzPvXsrb/hkz2Vgy+vc5/UreAAGADW8Y2We0qROMl9GKymb6r9G+QB*)
(*q6fLw30ZPni4z9E33bnEPv8/kZf4Dsxd+nV9ZrH+wDt39rbqMFuefb4XOc5c*)
(*8tpVytyrbjPlx8ce0Q+nqkORes61XW4bndl7uW3Oinj4QKyb55nMlWe/ZwIP*)
(*8bLJs2PuLHXeZ6yBBQeMTeJ2jNjCfu81fonP4eIYPJ8a+8TwYGMfno/FjYXa*)
(*sb88B4019kscTdau4/S9ddq38P6+8UVsEDv32A8PMU48LzBmiY3Dxib9hbqF*)
(*/lnGGnJWinXkgPbiIX5Z+M+xnTbCn4mlo/XBlfptmf34M769ooIPr7Cf2KHG*)
(*IneBA+DCo8Y17a/NF6v1AWJzjfsl3ontI9VxvboxvlaezfIUzmp9hb3AA3Zz*)
(*Z+S/B3ye72rcK7iDUG9v0gemqQM8vVwDzJ8jX1dlbJBnmu2prjtf3XiHr7v+*)
(*tlH56Iiu4NT/AXnN53s=*)
(*"]], "Charting`Private`Tag$50974#2"]], Lighting -> "Neutral"]}, {}, {}, {}, {}, {}}, VertexColors -> CompressedData["*)
(*1:eJzVe3k0lf33tiFpFI0qZCpCSBNRl2iQFJEUiUSpKKISFdFcUiqkIsk8HWWe*)
(*MpOQ2TnHPDvHVDKrvPf9Xc9f73rvP561ft93rV9/PK1nr73257r3vvb12ftz*)
(*VmIWl/StuDg4OJqJ/3ATfx+RNM962tELz1mtDxb51kOXuadcfjoeHgoNBZmE*)
(*vXZ2jqsqYV/6fuzoyFQ8/Lxy91QS9koBo7SDhL0wfOXKRsLO2yKv1krYVU0k*)
(*kk0I+7vjcq5fCfvW1acY/YR9DWfn7bOEffP32IpUwm6fbTI2Ttg/8V/rsifs*)
(*b13pM1GEfcHD81xcnb0ovdGz34Ww87J03AMJ++S+cswn7BsKJQc8CPsD31ie*)
(*l1PUOAUKwrgd3rCQmXmnY1yDDqk5Aprey+OxrcA/JKCHBaeQwC9yj+gIF9N4*)
(*3ZpMg5Su4U4BcTbGdKRQkU1HhuN2vW2XaGDFDx8wMmBD03VKvXWQDvNjwgmj*)
(*G2kw0FR3y77FRqbYC+UrKxhQyu1kTo/HIURg1ZuZEDYklXKerVVjYHdWAM9Z*)
(*nzjKvFHhKbMa0iLPHbi6fid57syWxmTy3LjH8j5kfOkcqSdk/BwLpgAZf6v6*)
(*qiexfWxk6NNG999k4KvEoRJJViySbap/L17fB+2r7+VikxgIrT/V7qoXi+1K*)
(*thkvzPuw3Zr26xmbgesVHBGuhTGUdaTKDxWeR7O3PVWd3wchxXK/Yn8GaEWH*)
(*jn/yj4VcR1waea6FCP8wea7jrCMx5LmhFddN8qP68HWjj3SDIhPJtc12T+bH*)
(*YFP668tZQ334O5Mte9aOCa1ZghYPLKIpeUVVL6r8UOHZF3arek1eH3RYl3/R*)
(*9jJhJtGlcb0yGqme4yrDK/vR+iiklenLhM2F+xv8J6MQcCTT1s66H4mzNnup*)
(*tjHxe2fRfbutUZQ8p+IPVb2o8kOFZ5ZWoeAsl37c+LDi0OthJvhcXeTU50Th*)
(*xpJewcKqfmzPD9oWvLsBD972GS+Uj6TsOyo+U/GHql5U+aHCk9278GSv0gCi*)
(*TDLCbwc0IJspsJwXEVBgRv5HB66Gcf9HB0Y/MP+jA888jFuWl7Cx1S4tud2U*)
(*gferjhZGqhH9uPksb8CLPjzNmJO2bxUT915t5fTbF4PB3EP6u+T7kWA0W6o+*)
(*kglxXX6d1UVRCF3hNBJA68fZiZsNiZIN2LsycOGEeyRshN8mX5cYQEmNoNPS*)
(*Zw2oiHvabGUVASGxArru4wG4zRPbve5nA+TNrKqVT4ej5YEiYwmBc38q//hj*)
(*AmfvnJEjDwmcthdueZM81G6KmCZ5uHvW+TSSh3a/bteRfKP91Bwj+fb77FlV*)
(*km/iWycuknmbMjd+Ruat3DDlDpk3+a0rj5f/6od6TOWpO6cbUNzZNtnXEIF+*)
(*3bkqvhcHMNaqVa5T14DlYV83fIgMh3pES5Jf0wDoR8RNFu9sxMeqC1lBPmF4*)
(*8qinfzWB0+kq750XBM5Y4zPargTOp5XwIft38U+992T/KtUc2UP2bzvb7gpZ*)
(*35pv1vJkfeXHeE3I+motu7t9eWA/nDxUwg8vbcCj5Cfxz2IjsZZrkRlZx/LP*)
(*0RFkHfe89V5C1vHke7kJicQBiJSzn6gLNsL7wIyj8jSBR1hnT5vMIDS01L0P*)
(*32uE8uqEP9frQhEw7/UzCQLnj5d7wv0JnBoSQt+uEDhvRF2etYTol47H2ZvI*)
(*frmvf/E72S/+Jlw7yb6o6rXpJPtilYezBNkXssarV5N8CzCkqZB841/pYEjy*)
(*rWTbn//kLbpD7juZN+utF2TJvMnE+6F5fAC3jdt9g442Qrsg6rmuYRiyD8lP*)
(*TDoMoqZ4oCi0pBGGDzfsTRcNhdjx5BoZAmcvl6xDEIHzpEJwrg2B86Fd0Oor*)
(*e/qwsCMhf2slA/fcbr8dmBsLK3/R+cs1+rHY/xrvqUwmNtpdji19FYUk6fGj*)
(*Q9wD4BDz0va73AAo8RdUfo6A+bvRMyZhAyj9XDRkOr8R773mfr0pHA5fwZYk*)
(*w22DaJtcs33seSOYu1YcdU8OBe88yQ1uqYPIsLQWDJnfBDcJun6zQwheO84t*)
(*3EjgnHoR8SOMwDln/koxSwLnpcw1Bf/RQ0blNNnXuaXmL8i+jmCGXyZ5mH+l*)
(*7AXJQx3/xy4kDwc3C5wi67vE0jOKrK/empd8ZH2PTLxNIfmWEJB7guRbQIBg*)
(*Gsk3muPof/KmPxJWTObt0Kmdu8m8rZUTXDc4PYhc3l9lWfubUBZyZf3n8o+Y*)
(*+y7lojKBs4Brl0wsgXNRawPDhMC5OpX/k49zHz45zx1p42KCPY/GXX03Bm6M*)
(*AB8Vz37oqo1zBXI3wHLw5eQkoRm/1nFPjpoN4EfC4aDA4gasbmFqcH0Px4Lg*)
(*bc8DBAaxjjVzIOFiI552dr7TWhaGdnp9oUTsIBJKc1RnczZh1zGDOOFnIbAQ*)
(*+CAUojqElFnCpYfuNmGOssZCLcWPqO3hrN9J4FQf/iiVQOAc/hTTbkDg3NvI*)
(*L0Dqj7uCQB6pP73SiixfQn/kE9dPkToj6lfRSuoMx8DVmXFCZ8x33Gwk9cRu*)
(*1Zt9pJ5YLF5XQurJwqnfB2M0B/GK1dvr+q4RS+VGLlT5hWIw6O3y1d2DEOUZ*)
(*pxttaUL/jELU2KwQHDSW7PrlNATBkbX5AVlN2Bmm+5fuGwyO//z5gdk6rXVN*)
(*as1I5H/YI6D1AYcTOzMXK7Dhdio3b6KUDsGbnGILzGiIkAtW9FVl46DBt1PR*)
(*dDocRMLP3tClgSZ12jRXrA9XRWJ96uMY2G57sy/OIhYj53U1GcV9eBs80T5P*)
(*h4ln5zZ+3JEXjci0sZ2Rev1YwtvPyfWNiWFPg3me9lEwdBZ8s6qwHxZK3Su/*)
(*KTcgvJ2/zfNgJAbrdvQIKBB6VRCi3OffgBubDRuea0VAJDXejfl0AJopfHVX*)
(*RhrgO6fp0XnjcLzXN2G79wwg9ZbgWqN9jbi406x26mYYUCupdXH7IA48L5Bs*)
(*eNmI3bckUr7HhULuqPjL1w8G4bg8Vn+wqRHte3w3Ow6EIDJl5/PsqkHMFdDc*)
(*oi7RhFlO9y4v2xKCOnljKYeVQ9if5G1gZNWEvpWGHw/e/YjLfu0e4qZDGJnf*)
(*4vzuYxMqj+ue5m4KBu0yv/f6gCEo3vWMONvWhIAVAe+PqAbj8wh3mxtYWHdK*)
(*KYl7oB6q9lEPWh8Qemu6f+a7Owv7vrR3DsnSweeygm/TFmq7heWC33HEXNHE*)
(*Of1GnuDbcUdZFx5ibo/nNfnkY8VCxSFfyQB+OrwjdD/fP05tp4qzdJtZkFQ8*)
(*Cyt3hlpoGNHB8VPHxGeaBt/nazwj9rGhcYZ9bLSDjrHM1R7O6jS8Yw9XVtWx*)
(*IHpCQeK6Mx1d9PaluaU0qI13zOl9wIbrw6vHfokyIBT843JGcxy2mR+Rtxpn*)
(*YXHDccF+PzoCQ67/0vxIwyf1Uzf1c9jwZ154TTNkYLQxTfKafhxeM1t/3l7K*)
(*hrz8cVmJBDp00jYVL3ajQYjJu4+cS9sytfaRc6mCw/k95Fx6qPD3/C+/2Nie*)
(*NsyuvsOAQsb9mBW1sf9rvosKP1WfUvXjnB/PX5PfFSDsaUl+1+VbHxzI73LW*)
(*FTM7rkPMmTxufOH1DAR+UJgpmYhB0ianWREn2fiQyyV+ZZKOzhXXdDokaMhu*)
(*qIySd+zDI7Oi8s7fDOw3OZqa/SoGBV7m0kaObAg1n3yRupCBi8wI+6E5NDAX*)
(*rS9Jf90H55q8yzNrmDAMkf9poRwDTtsoQTJvVV+2niXzJjMv8QCZt9NCuf3G*)
(*mX1QuLNHR2cXE4Ue3RaVLdHo2dWd5fGWjQXeKgP7NjEwxm//ajomDrGjfZsP*)
(*t/RhuYr29PxTTIi8Oydn/jgaVzwabu2PY0PwkvvNmt0MiK/xTjjkGod00Xmc*)
(*tTN9OL5svYG9KxN7ky+tebA9Gqu2DnmRdRHRzI8k61L+2W/sKlGXDA3ZvwJr*)
(*+tE/W0s65C0Tj0yTghv7o1CiKz1IzpnyGs8LyDnzusb9IHLOvFV2JVKV0P+t*)
(*pQsU44k+ajeprjEi9D/O4HvybMJ+3SSL5krYD38uCHtN2IMmd0nbfGUh797m*)
(*BcO2dFitODDnQhMNtQ2GGyxT2FAN89YyOkjsI7pc+VHWcWjRNo23q2Kh3NZU*)
(*wvwqHTadKwS3VNHQL6htoXebyP8ZwxPMlcTcu0hy+bufBH7ZX2urCd6mb0qy*)
(*J3krIXAlOofg7fr7O5v1ZrPxEsYNzaF0rH85eDL5OQ29h4UsfQid5wr1+xBF*)
(*6LxMV5/VTULnjT/Fvwk9x0Znka5pOjexN3lHu6gsp0HZY8nZKm82tGSOaSvL*)
(*MCBvmLxmWWEcrmQUXDi9hQ3OhaLLW6vo6OVgH1AyouEnreXeZBkLjas+OG26*)
(*TMfSI9MaufX/fTxU+Ww6vvuyTAMbV30vn2HYMlAiq3Fhy+I4mCXMc6dNs/GJ*)
(*b1Oj+hMGDDfPyzTKiUWv32Wf46v64O+92YYdzsBU6RJuoSuxKLvVceTStj7o*)
(*T2wZWpXPgElnueg3uViIp0gryBj0geV3ZD1vMwPMbzFZ9J4YODe+eJhkS/TF*)
(*wD5/+hgDKUsLb9SFxOBatd1C5ft9GME5PxofEyqhe2gXzsTg626bjnh7NuQ+*)
(*37RXn8+AxQXz8yoLaDjJkuOqnsfG8ahLxcui6Fgtc9pL6AkNNkfn/jrLw4aN*)
(*219hHiKfTi0Bg3RvGiqWC3HOJXhIt+quvk3w8MdX8QofgofKXMV/yX58p3dk*)
(*5wjRj3svPluURvTjGo7DGVnmbFxaTROwnqYjczrp6wExQveC87N4n7Jg+ULx*)
(*ls1WOt4PXfyhLhUPfoGo2eR7y2SBYTf53hIpow/yvYU7Rl+hKJ+FLfyqXv7n*)
(*6NCSPrJ2YwcNqj/+RpHvHrUKrwvId4+1i/Wek+8eCQVNXSQfxo84t5N8aK90*)
(*NCT58N+OT3WPaE4W2JI8TBQMiiJ5qBTXe5zk4Qq1W0fJd4bdQnXa5DvDgB5n*)
(*GPnOEGPHF0bys3Zs8CzJT6FrT2xJft6JNn9C7vtyqixNct8/Ni8rg9z33xn2*)
(*O5C8NQo3PkryNnVl4cxSgrd5OUHh5N79UvrsO3Lvfps21XGG2LsjFe+oknze*)
(*fqbGkOSzzeiX9ySfF75y7Q7tY6HknmT6T086grPb9Jo+0aCS+Z1/ZAUbP+Le*)
(*lpkk08ETYSZZ4kKD52OefSE7iX15wNLtfgMd57dyidIO0P7H4kh/XPjn0ik2*)
(*fvdqFiz8TcdoEefFS6LUepV9pexpTwAbO9QEmz22MOAsvttyXngcBsSV64PT*)
(*iLx9c71or8tATkuuw9LTcdBMnkquqWFj7WCXycBZIg/ujA+jYnHQuXg9IXGA*)
(*Dfdn5VoKrgxo/qFNrOyMxT1L6XRHnj5MqViutXjFwIbPZ3ctiohFR8Bp0a1C*)
(*fYi0ZfeERTIQvpwu7WIXC48Fn77fF2CBofQwcG5uPQpCnKJ4c+MRYplnprCJ*)
(*BQOn7GTXtnqY/OUZUPSjttefWqkWSsxXzwJot9YSfacnuNJfgJivTh79HkDq*)
(*ufhsnsWknreNSyuQej4j9cIrnIsNGYMTzx2C6VA27jHT9CF46OSe3CzLBrN/*)
(*qfzUVzoa2528eU/TIJIcSnfUY0Op23FgQz8dAr9mZzzeQvuvx6fSpd8KQoam*)
(*z9jwW2+4rV+KgQyZOpWNpXF4uzbn3nQ0G+FzeCeiNRi47OzoM/cuca9p+bxh*)
(*FRHnio/nM0wYOPrVxWipRhz6I1z5bdqIOJaXPn5yYEDHIGRTGFccihd94Uie*)
(*ZMOH+7SO9SMG1CP83qoXxkKwoEb6F38fOmMSKkXfM3DId8t+lyexCC8Vmtqp*)
(*xEZx13aBH9/pWM4ZfnKVCQ0yA78Fd0n14U3RiZCpBAYCXNw1ZhvGUtarSzrp*)
(*nZsyG86b1I58raXjjcUGNQMDGtobDYev27Jw2auh9M8KOuLVmq1SdeMx4egx*)
(*InOEBeenzXMNOeioOJnwW+FSPEzSrooxiPhT538uNiTiX6rccKSK0GGlsJNT*)
(*ZJwvuidryDhVmm0mZBxlLw7TOTdYMDWIOvl6LWHftqHg/Y54jM6Pyu8m4nj8*)
(*fV91iohjlDlmlkPEGf9Unqf3kDi3JkB2lhIdLio+dsIbCB5+t1R6+4oFtW3J*)
(*N9x30FEdPuFXIxyPMcfrXsNEnNLvn+k2RJyC0dnJn4g4C4uf9K4OIvaUFatP*)
(*aGjRsWCt+6yHiwjeJspND0ex0Pzp3CtLfToqufYuX8QVD0exiJV/iDjrOxZ8*)
(*vkrEcd8f+zaEiGM0e8xBNYmFkfpBV84TdKx4431p7ygNPna0fXOzWfDn8ciT*)
(*tSL08+LOXctZ1LpBlbd/m59/m4d/+71U30U1B1LNdZxKJQGLCH8+083cDwh/*)
(*ZL7weUr4nx9Q2n6vgwVv2oGwY/eI+uZ7T41n0GCeoTG8gvDfPJX/zYvwjzyR*)
(*p3aH8K9t2PXq4S8WfkyHNui9Iu412mTyoggagssCv60h/Ct2K4j7Ev4r9LKd*)
(*nQn/q1fSQ0l9WLGfK4zUB1kzYU1SH8ab0ndIEf6fZJcIBpDvrparVOwJ/5uz*)
(*v5XwCLBRM3hAuo1Gh51VSufZOzRELJ5nJE++f+YOp30k/JPamFbWhL/z0MZ7*)
(*6SJsePsy13/KpONAw+qQEw40WMX1iG8h/OUSbJdFEf49s9qGzQj/l1HuVaQu*)
(*/Y7Q30fqUmtGjx2pSzU0Dw/yXmauHPlC3sszV9t2kveyjo7k6VlEnI+Jo+43*)
(*iTii7x55viXinDvBVCPnhEmetjfknGAs5b6UnBOuuDtGfJAm9p2ln5ePFNJh*)
(*3XxnZsFZGgYTOY9+rGFBRMl3wSUnOp4YeJ5y+k5Dz9Cz/u5HLCwM0G103URH*)
(*1GE5d0nZeHAIaShef8KCXyyrd3wzHZtO61xQXB+Px0XxYvMIPIZPYtrcCTx1*)
(*q8zOvSLwuGyT3aCdyIJJvs3wGhM6NJzWn748RoPGcL+QpwkLV/UwS42XuGdH*)
(*78pynYkHq4XucmI1GxkcTNPHaXS8jb35zPMacS9/7QpSTGeBNlQyHmxOh9C+*)
(*zW+FhmgokPz9+uodFq45SY86byDqOPdnzNpNxL4f/FJjB4HHhO4d84nAs6/A*)
(*kWFIvvu9OrCO3FsNV9Xzk3vrksCrf8i9dZvUWRkyb6cCgx6ReTOYspcl80Zl*)
(*P/Fc3pLsd7MP8vZkv786o+hB9juVHi68PLyW7McbbkvtyX6812MfTvbjUpqZ*)
(*cTHRX43Pc0/vIXB6/ShQ6CFwZtEGN5pos7C0NG5cerweyirbvS1cCJ1ZOlI+*)
(*5MiCgmSy0rgIHRbWZcsc9lLHoTr338YXu2Cbd3uEBcd1J5qUfYg9Zc4WhYYw*)
(*GqWeU+kzld5S6SfV/nji0DElsQai35v0o11v0TH16Urg2SIaqjc5T5NzHce6*)
(*nHJyrlu2pGwrOdeFf3q+f9M0C/rfdFKc3xLz7WTayINAGlyK1MMG5rKhLcAy*)
(*QyTR135DNBVPGhw9xtaTc6A2c00XOQd6CKzmIefAxTX+R0+uZWP6rdPu7jw6*)
(*fpeJJwhdIHXDdUp9ioX3iRmb/N7QIebbpJj0noZLWof3WH5moY5jSeLx40R/*)
(*nTS4Uj5B7InKU6EhJ1jwaJneozGHjmJ5Y+sQy3gsMJ/u+jDIwgOZDz/Sn9Hh*)
(*+uLgPak4Gm5MN7+cIeobeaxp1nWivlVLZ+59IOpLxcOmmJ2B5Hzudy/InJzP*)
(*BR9pXCPn81PXvk4MarKh+0JwyqmVjlTmflXhPTTIjxvTk+6zIH1xcuyOIh1f*)
(*/cvnr1aIB14vTBcqYqE6emj91wsEH9gC+7VbaZCKM9649jYLYp4OPeYydHxf*)
(*Nhq6ZxvBEw4/NXK/WMd9fwe5X8TyWeqT+4Xa6PcbpD6H95Tmk/occ8G0jtRn*)
(*hjC+KZoS90Il61g+kYeFX7JsJ07H4/LUxUmyjzhnrvGRfSTn6TNG9tHAU3qZ*)
(*4D0WguR4ezkVCHt5eKHwxnhc+aX/ifx9/2v7m5vk7/snDu9qIn/f/99i1y5j*)
(*PRgy68afI+NeFjtq8bdw9x391YnYHk1LP2rYhfXyPbHrd9dgntQz1ewzSfA4*)
(*OPKq4EEn/BdNPR64U42TvwaD+a2SUSK+wVivsQOHRY+9S+yoQpthz8arqilw*)
(*DMwRNN/dge41f3SjDavw4Uj90eMTKZCe8NvInd4OIXaqvGZtJayfbU4XDk6l*)
(*xEmFh+pcqvhRrWlfRIraEF61rUHzZwWmlt16f7gqDUtmZkvgRyvOnI7aYiVd*)
(*Af77SaKXm9KhJqHh+HtDKxbLpsv4dpXjQ6yq/XB5BiVOqvxQ4dF2spONP9aG*)
(*4L6UyDmPKlDQ+bDltQn1uVsd3hp8PNiM7TJNfV6TpRDP1uUSWp5F/P+j+2X2*)
(*jTg8yL8oQ+0bemfZ8HTs+EKJkypvVPmhwvPyzdlJicgmDNpusks2L0W4g5xn*)
(*pksWdj5N/WWh3YB9NkXbvaVLIG2/oN5j9AsW/lxuNCTJgPCrtMSBdcUwduzQ*)
(*vReSTYmTij9U9aLKDxWel3sH33R9IPRr1ugj05gi7L199t2Psmyob6Cf8lWr*)
(*w17JzEuClwpgXNI3u+lJDiVOqvpS5Y2qXlT5ocLz6qfjzrA31VB7kxTCPZWL*)
(*lGJlR66TuZQ4s7kt0+LV2qE7pKa8wawSsft0Vkmpp2Hn+n1ZtLFmPOS+3+fr*)
(*WwbjL6b5vDGZmLmiqKmSwcQRTl2r6OCvKP52pu/HumzYrtF0jpAl5siIwoZX*)
(*hwoRJDsd66WRA4dfrXUxvDVI4y0anDmZB86hunuX1HLRVZobUaVYidk7fsV4*)
(*JGejX/Jj61GRPEqcVDyk4htV3oReBHiZGtbi0LZPZ3/45KN/Um5LWk0O0hd8*)
(*F2qZrMReZ7fKKw454LpglchsyUXq9mt54W1leHPX+73I9ky88mbzmFRS46Tq*)
(*X6r6sn+uCTkTWo+hre47DHIKMbJ595rzQtR1fNU0lMizoAK3N66P8j3wBfWF*)
(*72WNrufBt2P8FS3sK2ZHcwlF7k3F7fdyuTev51PipOoXqr6g4htV3mbGrRQa*)
(*7EvxjiPMbX97Oix/Bve4z8tH+kD9paPhBdByXxXC+SgRSz7+9bkjWECJs0Xl*)
(*wbeeJ61Y4rfpOZ/vd6Qc1hr4eSwDIxqHd1lvZOLZ9yfnesS+wqDNJXKZfjZ+*)
(*R+kEXe2sAd9PPkmrDfkoUkkTqhzPwcB4ddZtmwqEqjhu/z3zBVFbxm8bm+Qh*)
(*wtH6uP5kMVJrpOdHBKfgRcQJe5+X+Ui457lxhpkDfcHT8St/x+PB/OjWgjhq*)
(*nFR9TcVDqvpS8Y0qb09eCLuO2WdAeW31acsNMWD2rvI/oF5IiVP59kmLzpAW*)
(*JG5wdDFXLUf0IfFTouqZiLYr3XtJgo6arzmlW7YWwZ6eNeU5mo3C+MHpfeZV*)
(*uHDgxFKl6hxYJr8NmJ2di4y1rZFH536DwrOrHZrP0xCgVDn6QCMfGXq2nQuc*)
(*c7GStTL967NP2Ps0/hKfbwEOaS/uHr6eiKD26vMhEaH4pX5Oi1VCjZNKf6h0*)
(*puMfPeH5R08G/tGTygL3VQ90inG9JydYjCsFh4IXHLeLywffimUeC2qzcPyv*)
(*KEeYdRy2eC14VMFfiJMdgSnhj2JglJm3rMfyPTxcblzQ1iv653d8Dg6NyYH4*)
(*ZTRH+KsLPBa8WoxNjecd1U06oaEn3WpmXA1LzfY3Ye+SMSvjZJudQidexr7e*)
(*eWFjNULvnnonUpMMo95yY8bcNtCMLPYeUa+AXfXA3IDMdNzTa2wZzmyF5ofF*)
(*O7OHv+Pp+79Rk6szMPkt54eAexN+cpv+3KVaCoNIroaQl1ko+TURJpjViBFG*)
(*gg7fnW/4Pv3141W+L7i74xLN+BsDG3le3XbLLcbpiTDzMvtsLNx43vd6Bx0O*)
(*p1+vzGAVYeTAgifNqdlYoN3TsO9VHXrSfLdy5hZgSm7jCx37HCzea/fZ+Gkt*)
(*vs3fnLm1NB/yzzzGufNyMBYz4nYnqRpP025+Fl2Sh7+7ROdEGObiiNEf2/oX*)
(*VUiXbdlvxZ2Lk0fWaXPQcrF8X8qiOYKVeHZmxeej77NhZxNkNn9dHk5eqJsn*)
(*kPIdWxYp+DX/zELl7TvGux7kIUnQspNxtAytPpPBJikZyLxzg3+gOw+Ra+It*)
(*p+JKkFWc5562g5g/SgTbL+jlY4leodFUWTGsrcUVJV1S8DeHlaH/Jh/my/6s*)
(*15wuwMJRL8a9+kSo1sjEB80vgFf+VMmb+/m4m5O5QfBGAi6eepRnsacATIn5*)
(*bK/HObCjbU2sj4+H3iO3IeGMAoiVLXp5/Xo29O1jNAPiaeic7xiU2F2AodAT*)
(*1vbRaXB7frbR9m4Uws1e3n9wuhA/vzfxnt+Wir8L/6xJko7EloM3zt9xK4Rp*)
(*nePdtaGfIPiAxTWL5yOOVa03X8ddhO8XO1RVK+Ihb+jyed6OYOxStj9WsKQI*)
(*Gw1Ys4sGQyC+1W5pS/RrDCqFzIy9KcKUz28B9pkQhKoGtjRueI1FdzWUdwYV*)
(*QciNY3Fp7BPwcDX+kcm+j7QUk6gi+WI8FNcS/RLUA4OhvXNVztfB09UhRv3x*)
(*Z4RalK2TSerGBx2t+389a5H5SitzDS2B0k7Vp1zeUamXhXrAbsjyeztQC2+F*)
(*lQ/HFRMo7VRxAudvth5f0o3imv0s07EanCzMWJ5P6MWnY2l2ijydsPTSyOib*)
(*Ww2R3042IXNSULCDR0X0WRduZpwzFXGpQSeuTUQKJ8HyeGB0rWgHZHgCmZc3*)
(*V6GuJ/noA8lUzHV6/HONSBfC0sKWP+GvgR3fchPLqCSYKa/mOWXSjudVUc8a*)
(*XSrBcfjVI85Vaag55rtLNaUTDBk/qwPx1WDvHj3FL5NMOc93nFk3qyuyDYKc*)
(*uvPa6ipQZzj/gfVo2v+a76LCT6VvVDpG9V3am3S/Fju2Yn6due3oue/oav/p*)
(*M3g1A+aCf659SujAo9urP0dnVWH/rW3WSTYpEF/4wTKjqgURohZ6OlbEffoi*)
(*6La6ZCZGrHrGK6w7UH7t4abMa1V4L2PFmP8tBXM32dxo/daMNy4Xx59fKsMN*)
(*G9nnH4syKfPm9OLutXtVTdDcLbrO6V4pnHTF1IItsmDpF9e5ubEdH2M9BQ6M*)
(*VEIrYvMjxvVU3M/3tynpbMSHKzk3tod/A/P1okPnxrLwqKw8182/HVN350i2*)
(*JFXC4F3KnAffUqEkVFWowNkIzniRzVeqS7B7QbtRh8cXyros+xlZcmddAzRU*)
(*Xt6cx1sCz6a/8T082ZTz+b/d6yM/bM/k/dKFqvu6BuOhNUg+H3PJpCMR/Mfu*)
(*bQh2bod2ssvmZa8rcWtk0Zm1v1KxlG7efC2wC8LyQXOvPqzB0/w3in7zkiAz*)
(*cfOptWoH1hnQzLUPVsF/UlfYlTsVDRE1e9cQvO1q5nQRJnh7WctzbTTB24vp*)
(*Rwe6WZ14MCZ6Iq2lGq/Mol30+pOwebbVYwfifkzh2ZBhS9yPadOuB1cT96ND*)
(*YWLm9qcdOOe2qCDJvwruIryDD96m4MMTKRuxv+1IdYp9w7m0CuZ/SpfF6KYS*)
(*+IWWrNvTiRmBeM2kPdU4MrWISzw1GQNnfYYF47rgLPrQZLFfDXSWHxeRGU/8*)
(*/4Dn/53PLfv2bx7gaEeP5/amg1LEPtitdtnxURq+8cWOrvBqQ1LlscqOjAo4*)
(*zmk7MrEiHXFXj0oVS7ThIINm7X2sAkGR1aXm79IhMqQ5+zcxJ8hLPzteScwJ*)
(*U+qjBwaJOUHYa82swROt+GoZ3Gyy4zv4l1hf8HmZga6pLzlcHK2o2p/dHuRV*)
(*DruFo/qr5mQi1k6yyflgC6I2+85N6y3D04ybG5Zdy8SP3PsHl1zuIPioz2fl*)
(*VgVFcY0VD7+kAHtDAtYwO1H99PHBqYpqrCs8vHRwJgkTYfUGywc6Mb7xYkBC*)
(*ezUkVENKjHuTqOe6P3rnqoh+PDGRXXaJ6Ed9bmmrJ0Q/rni+xPJMTAfWvjh2*)
(*kplcBZE5JfnFV1Jwtf+GQ8/TbqyeecvUPleLG6vX+g22JlC+U00mB45ofe9C*)
(*h0r4sfVJNdhl2ae17jv1+xUVH14k777q9rAbh8b3z+ywrMVxt/HukJ7//rlU*)
(*9wsVP6nebah4S/V+QsVnqncMKp4fvdTdpLKvCxYFl/dObK3BROHRuANOSXhY*)
(*65wtG90JI+dgIZ7QargtLEniU0lGmNag8xfJTmR0rIONVDUOVHV/PteW/D8W*)
(*Z/bA5NhkZAd2fHAx90mswlTvscWlTimUOjZbhc+2vrod/fsMZK73V2KqRasQ*)
(*dwh+rjI9n3+5HWY/87+kPq9EdyJNePB3Kqz5yvRXrmiH16affHPUKjF7v/vf*)
(*jotpCJG0Z/Jkt+Gjh5RZELsCDwOFTkg2pCHbOHwny6YNJt9ZZ4feEv0etlXg*)
(*mkY6Iq2lj+0WbsP1P6YHXPQrYCHGtdE5JB3rD473hWr0wjVjcM9HjnrUNMzL*)
(*3Zb3CcoDKpcaS3uw7sLQrPvedeg/M7o/zPAzpZ2qH6l0fhFt+9yEsU5iL7zR*)
(*Gd9XjUIeLbszjUnY8GXa8eqZTnCUna5lWlajuUssOtkrGXnvEyatuwleGVaX*)
(*rB2owte8U3NZ8in/9fhUenVJPEslfTbh/1SZPV+oCqKFL+qnd6fC+KvXvecf*)
(*2nF5WtDoXFYl9L4FSN3OScXAVR9lvd3t+GWt6adzphK2fxO0YremYYVdsD9v*)
(*XxvWOdT51i6uhKjl6PaYkDRI7d99kNOnDbu8BRnH8yogetIy2XxROspiYjNi*)
(*d7dhQcKsJUeuVaDKtffPdcd0yFRJ9a3V68Tdpmnfv7rV+Ntrd+ZKVDKk6HN+*)
(*vBtrxW7mnrTj8hWQ3Rmeda82nbJeYqcMFNS3d+KRY7DSPVUiP3/DjscWJoM9*)
(*7neknqMH68UDS8uqa7FHotFvv0EC2lZI1F043oOiU4G2b9fVQb680Eumi5oP*)
(*VHF0ewN+d5Z1Q8N4heOGj7VwzzrwNtCbep7/GzHH52xgN8ZszOKTnWrxZYeG*)
(*yoXSBOywVnxp5tiNe09sAm/q1ULY31OMzZlIzc/iSl9RnW748zBWNcvUQqnB*)
(*JnB4UyJaBgvrFdZ1I4OD3+QMby1M47mPCZ+mjuPbK66kxNWNC0X+8jldhJ4s*)
(*ivFp8ErEijmy5W0tXZASWqwdU1CDeLsLinfSEil1gyr+v83Pv83Dv/1equ/6*)
(*tzpA5d/BbXs7+nQXWn637n92uAYZc+TmDh6h9t874Zf/XrYL24q/BsoK1+Cl*)
(*mFWnvz+1P/8/+hDzjz4U/KMPVP4PpjIWXMzvhJN9ZdSnjGoIccrJd69KpvS/*)
(*z3Hzr/3LTrxWit1Y71UNvpgWN8+j1P5UukR1L1PFoZoTjFQ+ZxTbd2K/0bSK*)
(*3SXiez98e/nxdjI+5Z8SyfPtQrOvZMMu9xpce+UfI7c0CZOSZw8zX3fDd9P+*)
(*hfcdavHk2UMR/eoEYu49ZWX8shu1ZRIdFhdrobzyuI00k5qHGsyU4ls83cjF*)
(*rLS63hrsvXPjbc7jRKzOuTj5Ej0QnymMcuSrw0xiyzxtngQ4cHeY7nzfiTki*)
(*IynN/tXwWcsT1L4vGVu4egToP7qw8ba414PaGmT5bxuzDUnEa4uci6dp3Xih*)
(*ekDe70EtxK884zuUTI2Hap+lyhuVnarfqfTw3/Zjwq6BRXkuPVBR+JGYtLcO*)
(*aq5xV6+nfcbb17eq0rq7sTLbZMgyvRb1B6Qivjj8ex34t/H3nJOaVpXugoec*)
(*+pWZlTUoutT/qyogiVLPqfSZSm+p8km1Vy6x+rma73YXuGss43lta7DUzUD3*)
(*rGIS5Vz3JeRceTl/FxxvVIutnFWDqHerHg6nE/bgvQ80mjqhvlq/o7e6Gvc/*)
(*+rB4fyfh0T9z4LF/5kDXf+bAcwcb1yrf7MSNgRmGqHM11n+6tdfWIRnfvGXS*)
(*RJZ2oSGgrGQjbw3GTPacr0lOgmlGvIPEgm4YjbKfLhiqgfRl1klXj0S8uNa+*)
(*4otqD27mcBY3z6tDHGvdZ755CXAyv8JVrNaFUc/6mM0baiB8gLto311qXaLK*)
(*G9V83uS06tWOxZ0o/pIvumY5oScd2wsvTCTDZfVhH66QbhjK/pEdvVmLP3wW*)
(*uxwKEhBtpZAuXNQF/5Wm5+7F1kDu3DDfIUYipDMETDgyuiF2UtzY4UUtXg5n*)
(*yzaHJ1DuF3v+L31+9Y8+FzENnepVerBEguPH8rl14Mh40mOzgHqueEaXS4uK*)
(*7IbzD61meNTCbiAp8VxWAnIPPe+339aHcLtgE+F8Btx7wmLz5WJRoLo+fFEJ*)
(*G09PsycaTBn48EgyOUMtDv3mhw/QO/vAPGvB2HqGiZnPvplBN6MRe6Kv6/WL*)
(*PvxVvNakuYqJLXHuez/si8Gs/dKWJfb9+P3ZyX2SxQT98zp1xTVRUFu6J3Cn*)
(*fD9k7HiCaiKZiLyzg0u8KArlTzIUIvv6kT9faH6vSQMGl2dPrv8RgdVyphve*)
(*0frh/mm+UoJkA9S85K//do+EY26Vgd+xAWSLtzVn5DSA6dQTrd8WDkykBjhJ*)
(*DGB21h37Jc8akL3oh5+1VQSevxv+8zd9AApi0psiRBqhqJpdKccOA8fGIG3y*)
(*3xt6O6l/WfuzAZkHvm/efjoc761vvOAQHIRXSXBllGMj9HqVms7xhKF/C9/D*)
(*UvYAZGQr2Oe0GzGf/le9/EoYXHePBi28OAi91A2awgWNSHPTdbiiEIp7Wqqv*)
(*yH+3uDvEXdbtXSMcJyrSKv1CkdutEy/3ZRDKBTW/hvmb4NG3qSbXKgSCId9o*)
(*Ur6DaGE8f/OwrxHXnkgnan4NwarOvDeiC4ZwpEtgfsexJtBtltyzDf2IzB3G*)
(*s4W6B1E6vjT12JYmdF9YZTQyKwRNHz1TbhkOwTTMX/L6uyas3TuxjetHMMy3*)
(*qzzfvHEIjDqPC09cmjCby/qPmvZHePAeccl4M4QnH98tkGhpQvRp9/YTu4IR*)
(*O2RqPuo0RMzL4eveZzUhtOS8bq1vMARuG+1UbhnCCWmMK4s0QzFw14D36w94*)
(*vvSNU1HmEFpf7Fsx9rcJY+UuCin9H1Cwt7Td24uFj4WTbU3b6LD2SUwwXBuP*)
(*WUMvpkvU2pEnv6Rmt1klAn50JPCqp6H6XEx42VgzsMT11yffMuRcW/ltNDoT*)
(*23SvSutkMBFia7AoK/gr+J/PzO9blw2RTo7+RNl6xGh13Qw6VIjM5qaKxxo5*)
(*4C7kv5tI6MtwfZUQr1keRFpzJGzVcjGan/WkTrESQRXL9e4nZ2P+w7NRhiJ5*)
(*mPnRtLFaugzcs5roRzwzcHRvs8DSwTxo79VackenGCvcMlqEuVKwpVxnkvzd*)
(*qm/RoGRdeh5O/tDd55/5GVcneTcutCqAyHEO8eGaLOjLrDd6ah2Has8cnyr+*)
(*QvB/nK2oQdwDJ673fu1JC8MDq+2TSgmF2GS9IdDwUQwWndHYmW35Hpc+D4cc*)
(*1CtCulZ1W+bEW3Q7L3ufmOSNEf3y5bzdRZT69n8AgUAiFQ==*)
(*"], VertexNormals -> CompressedData["*)
(*1:eJx1e3k8lVv7viQVmjVJigwRDQpNrEwl0omUMhaiOZWIkMwiMkSZpwylzGRo*)
(*r0qmDJnned5suzQYCv2e2/uu83vP9/M554/zfPZj73td97Xudd3XetYTv9EN*)
(*zQusLCwsHdT/5lNXJM5l/nZzC/7ndRjll9y3/VGUQotfrVj5+88XXJNrJKNm*)
(*dA7ZxWQKjBdF0lpV+AdnqPtJO5ruRG/TRqybFFG4QSCNzr8meJa6n/L8uIbo*)
(*iCaSyKz6OV70mPbF//F3uG/kW7xf3egE8sprLR9rfEjLun1I9A91v+Nt2Njs*)
(*cXV07hb9V7iBKy1yMac63L8aevm20ntVZJ05ZGon7kTrWB1qCvcTGFaOooUq*)
(*iOAjeAnOf8vrp0/7b5531Vixa9yU5103/hQSZn2Kh45Wcu/nElMtw9cuo9hw*)
(*qz5s8WZn4K7oQWSQ/2j+dpUivDhk+4i4ygD+JWpgJaEygLYeCnY93/kBf/wQ*)
(*8XJv0CB+oDWt/3x9PxIaVhtwMn6Ho8PwA6UnQ3hsJXPejZV9iPBF+CO8ERwE*)
(*F8Hzb/g9Pp//xM5Zj1/3/9Xo8bgTSz1k88grpCPFt1yV8Ps842dOEM/Qw+oa*)
(*xEneuqI1pLoS226bXDhPsRcrdK7VUNEfQhYN22JFqXxty1+UQL6lPVvtIV8y*)
(*f2Q+yTwSXghPhB+Cg+AieOT+i1vu/+D/NFzvUnm3AQd7ebtfHG/HTXJd5R+/*)
(*0dEWaZbzsRW1uOzMoQfpDl2Y69g3vu7HdKTAX0yDvHb3Cz6CvM43Xb4EeZF6*)
(*IvVF6orME5k3Ml+EF8IT4YfgILgInn/j/1Bzs321ciNeska0SHltO0b1SSs4*)
(*Fwyj9I3JOZD/VsULw8BH/+EnrsADqW9S76TOSd2QOiL1Q+aJzBuZL8IL4Ynw*)
(*Q3AQXATPv+H/KH6wfnlpI255MPKl62EbTtJLzT24dBiR9UbWH1l3pI5JXZN6*)
(*JnVD6ojUD5knMm9kvggvhCfCD8FBcBE8/4ZfihYyt/51znzQdaf0IPDYvsCd*)
(*lA40yUQljOrRcbhr43f76Xz8tiWrapd4L5JT2zrpbdGPZddUH5J2KcHPbv1m*)
(*K/sygHZtlHXZXd6DGxJTn9N4q7BGVV5iXOgQ+mr4il+2oQvP9Om1TsvW4o1m*)
(*XIvvWtARy6EVv4ciOrBdbV7Ml856XNCya4bZTUf5z/UuGYq1YW3Ol9Uagk24*)
(*+kjJMsdVw6hJucQacK4/YmA4UeRAexyv0hOz7QgqMrVkbpulY5sVHFclZnPw*)
(*W7f8Q9Lne1AJ3+UVVJ1i99RnYRJU3eYMPtCGur2gaDO9P7UXC4z/7G7yqMCS*)
(*B4cL9vINoennw77As/hJwWzgufm+iRnwXFJ/p058Xxc2T1q75e6ROjw2uUME*)
(*x9FRuxW7H9R5ls5+O6jzFSHz5uq8lC3NHXAuOqEyYV9rRwuQOHbXrEkZiR3z*)
(*FJV2GsZL5YNXrvbNxruVt6p+TupGvvinmcD0AI55ITKrff0jlntMo4W97Eei*)
(*TyvroB4qrtg+gHoYURa2hHrwOyjSdvBRDw5/VRLgaVeFJU/pKmjkDyFbV9/8*)
(*yIXd2GdyO8ciRg1209sk8t2Ijj5mv/8KdZIow5cBdVLoUugCdbJXJjIAcH49*)
(*O3HyW6MNTU0i6eWVHCUkLKB+dujbMLZlTHrx+2RiwQjTNfKc3ShL7141rK/H*)
(*2QeFYX0NtnHug/U1uOzd96tC/TjUfnEe77lS3BW88T6v2CCyMa9bB+vO/qxt*)
(*Aqw7LfmCI7DujqQXBwDP6276pAHPDDsJU+DZqGbIHdbjIlsOLViPjqpOvLAe*)
(*M3mMwwHnSbfC6/vM7tLs2oJFXT4oovMfh8Y5NUdw9Uk3lycd6djwg9gmP+su*)
(*pPt6WtqQbwhf3qiqaPHwPa5XNx518e1DSn4PZLbgfqz5yGyFXE4xLg/f9To5*)
(*awDVxQXqX+/vxQGnDOsjv5bjgOqfjUOzgyj9a/e7/aY9WL36wTR7bhVW3RRR*)
(*oPx5CBVqj8p9EunGzddFlTmza3DfmcQoHm06+u3oEgc4b0Xln4kwsKS5Nb9e*)
(*KzaigCy09t9YFTuCdbi9LhhfS8OtGIW/G+5EqZKGcaADKt5CXqADm9a9ar5O*)
(*6YBG5FY+qFuVV2H3oG5DhHuPQd0ute9qgXrQyhI0h3q4NiF4C+pBRaiutXq6*)
(*B+MlCfMMnn/GKdUXk1SdhlCVaUog8LzI5UEy8KwqYnABeL7rZfYKcBp78Y7z*)
(*xlnQvBV/WYhKKKBX7ENfHo6M4Dtqdgy77alYoVDX3W6qAz2876OVMzuE9x7l*)
(*2qBbQMPut1uz/EJ6UdfgRf/dBQN4r9udnh+shViw44HS045+1PM6Qmj+dB8+*)
(*2xtyIbO2FAtlSXlmHRlE7kK/Knlce/HRjYKPTRZX4tDWyT4jmSHUlLLwcIpa*)
(*D+4/4Z5v1luFceeRQ92tQ6igXT0dcMqtS410F79Nu9Ibt23ASR7NcpsdNBRj*)
(*4HmFJqYy61Kw8eJyMRneDnTpQHoZ6NXEkgdqoFftK4/FgV4FCAlmaEgO4hTl*)
(*4f0z3QWYw1ixp8q6H62TWcjpQ+nYxSUMLtCxaony8U+UjnXqseZ2z+/DXEsV*)
(*Z+uCyjGfVkGnFGMQKSezPwZ9e7Va8gno22TnrljQt+fR33uXUjw7l/KYSVA8*)
(*M10HdXUonse9pRvsKR5FPDXygNc3y9pl7Sk+ZyvO/RahcNfyx+UaUXmU3Hsd*)
(*KkbhH4pRF/pJ8diqMmgNvP704dAFPusWzbwBvnzCpd/P8fdrgAG8XZ3J8p70*)
(*rcFrA53iTeW6cfbU6n7f43R0gv2pAev9evxZjO3CJ65OXFr+Uqqsno5mNbZJ*)
(*WvxqxH+VKip7nG7De8aqGbtX/HtfWFJ+pjWErQ2f2eLaqKDShH/lafacWj2M*)
(*BivsVwukt+OzgqoSolkNeKnq9GE8SUfYZv3vOqlOrKBmLZ2rU491fQ9bfK+i*)
(*o4Kx2IIvR7tw970As2KxOpw1c2KmKIqObHck+JnSu/D1zgWzPHy1OFwq/93H*)
(*a3Tk8OkDj8O9bry4ZJWGy/Ya7GpCj0qQpiPLtMPHWFh7cMc5a6ygXY3Tml4X*)
(*xc8M/Sv+NOfTbeCrol9c1IV142Z4qAjWC/lM/k7uF0qt3jlW9I624oB76ARV*)
(*dzNl6z6GbjNDOjvua2+g5tW2PVUC1hM7je4L64h8Jn8n98nvSTwSR1X11BEj*)
(*SjcP+g0Zgo7ayLXHg35mJo7YgN6xmX65CfrHOF61BXRP8LqzkgNVx7t22xlB*)
(*Xatd8BKSpOr5QXVKEdSfy1TiDajH+JTPGVCHtvOs9q2h+kqpRTddiuozNpcd*)
(*Y6C/vDnUWgR6McXilg95O9zf5gr58hYGPgykdHPTW/G3oKOn5WasQT9Fkw/o*)
(*mVA61Tgjuhd06+SqdVrvKb3yyVU+DbqZ0LuDD3TU0frre9BPkg/Jj+RF8iH5*)
(*kbxIPiQ/khfJh+RH8iL5kPxIXiQfkh/Ji+RD8iN5EdwkD4KfrE+yXsk6JeuQ*)
(*rEuyHm++Dn/CacSg+k3HHcvDr/FyK/T8zIl29LW27SPwoNuvexj64zibnjLw*)
(*oMyTclnrHQP7XuBpPr/sJb5u+9df/n2tyE83oDP+yBDeFRUp7rrlPe5OkTWS*)
(*NO1Dt4+eahFaMoorjZ57dlomYLkPnVsrElrQ2cxZ7ZG2IWwtv3f5oBnGnPaF*)
(*Xic/9CKFwYUnvx8bxbHNnzUWnIzDfTx6Rob+zcjKh/Ud8CzTHeYEesj28kYG*)
(*6OENp+WfPzmO4kwTPjdnt1i83Yzt0pawJjTDd23RrzI6XnB7ZgfvSC5e+CZY*)
(*QyS6B1kG/pzXmDKK5539MevJEoMljvM7vHrXiE5P9foqSAzjszx80dL8Objl*)
(*7DAqFOhBZ1ItriY1jeK9ec8zqpKjsPDRRc7lUw2oiV4gB/7HOvFECjc1j3Fe*)
(*huIwjxyR7hyxw6P4rRbrgOG6KHzu+6sak7AGJPDKMgX0n/XrSKlWz21awhmv*)
(*QYkGebT7vlgcb5wzbRnvZ505n6XSJ/c44yhyO7l0rzeFT467iNZA4R1/Olby*)
(*msKZPKpQCn1r+mrqTuhjZ9j/6oL+hUIiP9VQ+LaKiUoAXkvm/aIKCmdAY68F*)
(*+LP3rzW5AS/bzFczwHmtUKDoDIXP5hxfL+AdUhS9fo7CufPj/kOhlL8JjEYD*)
(*LJTfkeF5bww+x0EoJAH6ipfF5Rrwy7O/zvKDTz7qbX/+DOXzLsS8kwff12F5*)
(*uRv8XtUzr0jwK4d7X68A/yJL38rtSvmW2dsjeSXhKXipc/6pL5wMXP5z8L2b*)
(*ewc6sUZERVAzGj+5KG5xu3AU/yxbO69QpxERHAQXwUNwEFwED8FBcBE8BAfB*)
(*RfAQHgmvhE8+VZmTYal0vCJWsmHzxTwsOilZHVrQg25ylJvnKg7j7mPJ1/e+*)
(*eYP5+LI5b7L1IAnRq0PGb4fxYS3es57OWTg/Qz6962w3qvhSaXBccAQvCTpS*)
(*9v1VBs6sc/kS+K4LHb5UwuFqS63re+4yv/jSqf13e/GwVBdyEAk+8qdkBB8K*)
(*+uWmWZKKx6c7Z8xvdCJDhogH8PVFZ09TMcWfY2kOF/B2xVPnhgxVryv9F5pC*)
(*/SaFFNtA3Xa6skamKifirUblq8R/MrDcUvUHRkta0ZrAjWypAi9w9jHPtPBW*)
(*Bj4u0mrlatmKXlaV3tfqcaKJ6Y+egzqMXXN656N9R9HYbF68XGsWviaMtz5+*)
(*MYxb+3wf/7HoRockxQRAjz5hpTrQJ7sliadAl5b75OlJTPnijKrA5dJ9TDzW*)
(*W3HfOLEKGZbe+Qz77YtB2eGw/3ZIXJMNPpAr9GmwM+UXTS0d9oJ/PDnfXBP2*)
(*j78738Ztp/Y/Dk8DX8J+6MJZ3aewD3IQXRAtQPn4m3fSeMHXs6Rhc/DzJC4Z*)
(*h8Qncck4JD6JS8Yh8UlcMg6JT/oH6Sekj5SbbuAA/1aob6y0l/JBhz/7doJ/*)
(*e+5saJbjz8BVx7WG8/2TMKO1eWuefxta3Md+JXiI0ttjVo9OpiXixiutb/Tk*)
(*W1FiQHvane3UOpdpW37+TDxOOnlusHR9C/KxVhsavziKk01HJ8ONn+OTvgau*)
(*udzNyEfSfPvr4FHc3vjsmWV+DP694dPU5LYm9P66biasn7W2YvwC1HpinLPO*)
(*K6DWEXM5axf0if3uXiMCVN8oF79Oh35Bf9ZUBPq+Ns3ID/ReOSbUEnR+v8/2*)
(*36DLLf21IqDTqk88C0Cfye9JPBKH/J7EI3HI70k8Eienb2PrFKXPPsiZfSOl*)
(*zxNWdp6gz0SniG4Rvdpue+CmEvcIbhKu02CMZ+DxqK8/ljZ3odZ7+3XZHo7g*)
(*iSrnGPWeNMzcmty+YnMX+uN2rgP64HD2hf3QB1/vafsI/j/IXvNKoiw1L0tq*)
(*nLVck/HMWukH5g3tyKb5uWChEwPL734xtXbTKyzVfYC+oLoN1aw54g797vze*)
(*dU3nqH4Xfn5Psx/V7/7Npz064GMrTvXvswfzSsOofh4TaigsSfVx8pn8ndwX*)
(*zFy37wu13n4+UwoaLqqibTdrEFU0Mket/U81wM+51k14gi8o+SoVB34gtXnm*)
(*BfTvO1x9h6Gfnxrb4A59vIQnMB76btbXza+hD79+EBsI/ddXbIXJfapfBnUh*)
(*X+ifKYtnGdA3SVwyDolP4pJxSHwSl4xD4pO4ZBwSn+gR0SeiS1vXt/Rlfx7G*)
(*tfaKx0/uzMLje+anSKFutHLti17QkXM2Xm2w/z3HMJcFPWl8uk5mIn8Ej9Gf*)
(*PFk8m4pfVg9pMYM6kcM5/2Wqaxh4/KWU3Q/zFJwXYmvKMO5AS07lZ4Kf6TXh*)
(*1rtD+RlV9UsS4GfmvfwxsTGGge/GX2I4LknC8Z1+b0e129Bxn0+27C1MfEJn*)
(*8+GYSD8suSfzlvP3KjS8bTcD9HHNj5LlyZReqqWMeblQOknmicwbma80ll2n*)
(*Qe826/zp20rpn1uDucN5Svf+rU568GcTeI5hN+a7fSFnPWbhjQyC5xgGvrG0*)
(*r43BNLdpB014fjkZORB3OUcLMS/sdFtHrYewikeXwT8aRUmfrqLWhaBfZsBT*)
(*ii+XjIyjwF/flugd/hRvhp191W7i/rSdbjIVEEfj8X7vficNtGJBYqIDtR6q*)
(*ngpqwvqQc+xMuE+ti7gPsgXWFF+LaMpSwF9u43suHYq3j4/unbCvfURbs9xk*)
(*BfQFs67lC1r6jqMjzZvbTKj1cFdkZAWsD0ZqZGoAtS5Ua7lP9FA+TyOWxx18*)
(*358GQZdKyu/5ZfP+2WvmTivaV3QQ4hwJwQ9qx9SQxtKBroWUzytXsmUH39ex*)
(*b/ebc5Tfy6bvH3Kl/NziW/Zu4O9MUjTeCFK+jugF0Q+iG4Qvwh/hjfBCeCL8*)
(*EF4IT4Qfkj/hg/BA8id8EB5IniRvki/Jk+RN8iX5kPxIXsT/ET9IfCDxc8Tf*)
(*EV/HH1lvDt9XX/dj/bH+B7Si7fqD25hH0IYK7kgBHiY+vV5S+d3KCHw0vuCP*)
(*QmQ9Sr7+6gF8P33ZpGNswH3aKQUOdQ+bw6jqu92BVHUmdnZ21ynKCMHq36t6*)
(*xOzqULTdlDd8nz8gJT9S3pa27thefqSojC6vnPl11oqJ9Q+Pidr/eYrXhYTR*)
(*gpxq0ZGtb5/B99M+fefKemxNCzK7aumzTwltoF8Zz3rGxLGHF/oVFAZireTJ*)
(*SrcXNajXPyoavt8Wnbw5RNuKdsSWx1/rpCIK3czm6pnFxNLzrh2QowfgWxnD*)
(*snYj1ehs4foX8P3K9J3Y2/oObdUzac4THgqo+qLfOe7PTCzRm3anSMsfL3B6*)
(*IZIgX41aa1vDOelM/HSHG+eHRF9c9HOTQ6ZLFdoW8eait7ULbZX3bi2IV3s1*)
(*WKdHWhVJblg8cJfqowLRm+mvqL7a4lyv/Ivqpwua2O6epHxYc035CvBlcTdC*)
(*0m9SfuyF+HqeKqMorOl6bXNlN+W3Ga9oS8oaUP0Hif54Skf2T7TvAV0psJaz*)
(*dqX0JNrksPIVNT889GGVgFQnE1+tP335V0UVmnTce7rYxYl2rajaGPBw6nUV*)
(*+c+qIJFI93UnVIJxxOn0w37GTNx9Pnus9nctendSr3T8tiNeJSCSYHiN2pd3*)
(*WL8Z5C5Bmm9kpH5TPpLnycUaF8pXvg0sEhih/GRrwm7zKMo3xMlphIOP4N89*)
(*1pRH+Yc/zfnOq9cG4PDcZ8JHC5gYb3A7sT2gGlV3D6UCjgtlr8OKXW7TSp56*)
(*X7ZJkv9XHRveVTwCz2FPiAulgp65L+99BDpGPpO/k/t8GU5KsC+W40tehKl9*)
(*ccuNiU+wLyY6SHSR6KG294fXsN/mdlQ/Cftv5kkvCdh3H4sZLw41iKNZ2ovv*)
(*gXMz3YsnFRTe66BjCmUlxpT/eCJnUyJD+RG7mfADcZQPefHlEUcYtX/Y86Qy*)
(*GvYTXl6rPGAfQX5P4pE4ZDwyPhmXxCXjkPgkLhmHxG+Xy93AQ/mJeXY7Bj5S*)
(*/kJ7c1MjO+UriI4TXSd6TnSZ6DTRZ6KzRHeJ3hLdJDpK9JPsG8k+kuwf72a/*)
(*Lrv7exSnX5S78uFhJI64rHZGSrkB6VlW/9KVYuIOFcnjnGpheKbfIL5uUT1a*)
(*x33eDOrvWfKHSXWqHntb8iSgDmefZ7ZoeDDxLZ/IrDP1Qbive4fG7VW16I4h*)
(*P2t+AhPzGSutPlPxBOvfa125VqUGCY8k3oY6swnQ815O1V0B14f94lS9sRn+*)
(*nnGm+nHduHge9GfHpewvmVRflrWou/P4bTAWXya52E2PiWPsXjZ1ClG6dOjx*)
(*41ObHXG8WHve9xtfsGpoufDKzmJUvSHRx4rSa7NFD+6Afi8NXb3xLKXb9666*)
(*5gZru9E+blNUhrrOv7vALUBLDZH6I/VI6rA96WsdnLvolW9rgv0Bh/WYPuwL*)
(*Hi7Wuaf+Jgvv3zJ+WihtGF86LoY3XO5GH9Lb5Moo3VkRJLYGdGjk6AupF5T+*)
(*DEwvrcjVi8FCPJ5Pxp+P4hU+bY2RPxtRXsRdI0VK1wqt1kuDzqn4lejep/TN*)
(*gmNJEJy7hGWF34FzmFOuYZVw/pI9ml0E50lb7SZq4Xwp7I7BvC/ddNS+W6qB*)
(*QfmubWs6+h0p3xV7QeYzPHey3c0ap0jtd1yGds13pfY7bJ9vf4f9js+U8KkV*)
(*Gf44MjdCUa2UiT2TL3w4e7kasfznP4d/Xr/+fd+fhaWE4g3tEWZvpzNl/74v*)
(*xMLSB/ePl6oH3ReT+vv+hVOnRuH+oHKy7Q6VXX/fX8zC8g3u09/8xTbMlPj7*)
(*fk15+Q+431K7QXqkUOzv+8kvXozD/YeHfyvRzLcigoP8neD5rx79n+swChw6*)
(*EMnzrvq/127Ea6lxHp5nnniy8aCoahma3rFmlPK/KIOT3xR8b03McxkJlaL/*)
(*Xgf+voaLdxae6/yACidOT1D7G+RjvIEb9jU2O//scjJ+h7JLZj9R+0vkteFq*)
(*Kpx3EF4ITsIPwUFwETz/ht/8ynQCpZtINMpmhtJDZDdf2Bn08N/yOusxeCek*)
(*uhI1ZqaIzlPsRRtirsuB/pB8f/+ffMk8EZxkvipZ6D3wvQ/eRxH8bltw1nX4*)
(*/lIF6x+A403S2zjAlb1H3w3wmCcHXwbc5Bo7/PEW4O+2xreoekZJZ9QCqXpG*)
(*L39xVEA9N7+7qkzpKZoaDHxE6SsKddKcOxeLtp2NgLx+7moNhbwCCrAx5EXq*)
(*huAk9bMwvlAC5udEQdoBmLfISiV5+Hx0oiIYfn9s0PE/8ViOzp0TERwEF8Ez*)
(*zyj1CuAmV33ffXP4D5Yq36xWbkSeB4IqlNe2o63m0Svh3NzoF3885N8SsmYK*)
(*+Ehi65w7fyR1THCSet47fykT6qb5KU8Z1FHQQkk+qJ9js56CME/F6VesYN5+*)
(*DJ5TgPkivBCeCD8EB8FF8Gwq7rgGuMm1okPgJuAXezZVtry0Eb3W4/vR9bAN*)
(*SbAm5MG5OVlXBCdZX+Eexz5AHSfdHJKBuh6zKsyDepYe6RqEeljovnyujhqi*)
(*Yi9DPZB5IvNG5ovwQngi/BAcBBfB82/457OwTP4vTmnuxnPhkcLISMZ6gNpv*)
(*omtZti/tpvORTHmCK+w3swST1vlY9COT+OVtUi4lKMLt2Cicfy1MZw+i9B19*)
(*nvnoSOOtQjYy7VGg8zxBS7fJNnQhL2P7gmnZWtTA0FkI5/hj2/+w0SM6kIGY*)
(*RiClu0jg+dq5c/y9x0quGIq1IbVd0aUagk1IiX1mOZzjs7KwTP0vztmkXc/v*)
(*iwmhXaKPRMVn6Wi3bbys+GwOSgxr+S5F9RHHp6skoU6r/6s3/MkysvD5YuWW*)
(*5QdSe1G67b6QJo8K5P3gcA6c4/8bz7SY9BbxfV0ozP/8qrtH6tB1gzPCcI7P*)
(*0rU2GOo8I+/bTajzGR++uXN8C97if+CMtstZGPpjC2L6fTsv7TSMTA7fmFzl*)
(*m43y5K//rqR8yIMjmzwEpgcQfopDtK9/RGFOBlHwHDWe3ZUO9eA9rCwL9WAQ*)
(*xn8J6kFEa5x+8FEPulV11tbTrgrR7FYehHN8fRXPj5ELu1HHjZ6JhYwaVBe+*)
(*XQjO8aXW3pzTNetl43M6Z3dAbE7fLpqa/vpfnIdtvBpvMwWQt9VWn6Fvw2h7*)
(*e7bjZp9MtHytY9Ehzm70ulPpG6yvvbxri2F9pSlmrof19f6E3uJrQv0o7MFV*)
(*K95zpYjNnM0czvHPvb8jAusuMr/QAtbdhVGVQ7DuoqbXhQHP/7lWI2/htSbA*)
(*c6fQs8ewHnVfJB2F9dgX570e1uPO3KF/4Fxg1iJP5xJAY/oHxbg0R9B2tyHP*)
(*gI501Hr5faUvtd/Um3mmbUjNZ9ixQcbth+9R0VNcBuf4Pyzj1LfgfuQ8uLtC*)
(*NqcYvaq+GQbP0xxXely93t+LokSKoyO/lqM/V89/hnP8U4y+T/tNe9Bfa8aG*)
(*2XOr0P2jWzGc4381X3fkk0g3sg2uk+TMrkFntzhHwDm+9qlTv/8X58sWOecd*)
(*KvxIi0UpclXsCOqu2mJtdC0NBZgNTePhTsSjal0EOuBfZzfX37afmc4CHWhi*)
(*Ld4DdSq89Ox+qNv/XAeQzd0Lw1APnQlWc/pQOHP9ItSDx7HnA9XTPejR5z/d*)
(*+s8/I8F3T+LgHP+YW2k48DxVzYgCnrPqOIyA59UHUv+BE1++mhcevBlJ1Fnw*)
(*eY6MIN+dZex221ORUP69IVvKDy/YFWSRMzuEOo1f3tIpoKEoLxE/eG7vMvgh*)
(*cXfBAGKX8wz7wVqIskPO74LnV2ueCkvNn+5DdxESzawtRUL7TB/AOb5BU3oz*)
(*j2sv+uYWbmSyuBKdCW3phPPoEH7W4ylqPShKafClWW8VKkw/IAvn+BS26f/F*)
(*+Z/Pm5B+qMAlQzEGitDW85Zel4J2jMU8lObtQBrSNcOgVznfzySBXpnL9jqA*)
(*Xj2X8vykITmInvjq/J7uLkD3dWgVcI6voH6DB3Ssw3ZFPehY7w4+BuiYkkFy*)
(*Uff8PmTuJV9fF1SObD33NsE5fp9y1VPQN9fMt86gbxECEpGgbxs2mNCXUjyn*)
(*m2afkaB4PrMsWAfO8c/NvF8NPHbv+LgOeOVg2EwDn+v0NmgKU7hLfu/iNqby*)
(*+BlRrytK4ZeOXxUDPC4Jjo0DXj0s1PYAn2oOGh0tFO477LZ/DKg8PFV2O32k*)
(*8PuM7rkEPIoJejQBr/bpKl3Ap4bKUtZECvdEU2zdVyqPnf61LuIU/ok0k9uT*)
(*vtT+wL0x3VSuGyUmpnXDub9f07WEeRRuG30fGTEqj4fu9I/HKfxdEWbHWe/X*)
(*o6t7Qm9+4upEh3bIz70PIOCl/l0ltA5p6q5+OrKwC13pDzIoz6CjFfUvRCx+*)
(*NSKTu9UqHqfbUNmkEhPeE7BZlmWwlasRRQzcSXt0qh0p6FQpm7D8ez/6cTpw*)
(*UF+sGa1y5RgR52lFFdIO0q82DqMHnz3bQ9jaUMdSx2oFlSYUMsXfC+8VCPwp*)
(*rohZ1IpWTgQetDvQjE6MpnOu5RtGX1s61wmktyNBnQEh0awGdP5x9BF43yBu*)
(*bdzmC+ltaGLAp2heTCOar8te+pFzGP1MKGarl+pEpXd/iOTq1CPLHTpz7yG8*)
(*FI5Wztjdgbzec1yRk29AkdXdU5MMOqp0Hin5crQLqd2K0S8Wq0P2miO/4f2E*)
(*AbGQ4suU3vb77/rOT+nt0z23HTClt0623M9M6V3olXYOk4evFiV9PI3hvYUt*)
(*1h9Frpp1IfONGiXOk7WofHfcysqndORS17XZ4V43qh3dqeSyvQa9Q7MR8D7D*)
(*asHNm59NdaFHeeI6svNrUXjP2BnWi3SUGTd7koW1B83kX8xS0K5GIoGpH+A9*)
(*hyNL7b9dd+hG5+bRH3sI1yBNCU7/pD10ZBn7WAN4J9fVX4/eB/6TH6QdAn1h*)
(*F3FpAr3hXhJqBTpDPpO/k/tkfR5jZXkM6zXsAM3wvpgyenowLgR0Z1fxT0/Q*)
(*obPDluagP+Qz+Tu5T35P4pE4KsOPqqHfSDNi+6D/eInqboW+syZiuRL0ibfG*)
(*Jx9C36g8lDr3Hqbo6p15sP4z3mt3gB5Y6HH6gg6oXxKYW7etv1kCYB33jX+L*)
(*gfV7SFuKlZvqxzo7s3WgP++SWsUO5yBe/+27d9/5DkDeB3xTrkC+2gYpgdBv*)
(*Am1Tt0D/MewxbYa+M3jrLyfQd8XcVcGg96Mev1bA+1o3jIqroN/QHtcdhf6z*)
(*9mRHJPQdkg/Jj+RF8iH5kbxIPiQ/khfJh+RH8iL5kPxIXiQfkh/Ji+RD8iN5*)
(*EdwkD4Kf6BrROaJvRL+InhEdo7kajnAaMZBQ6Sr124dfI81iCVPtE+1IT1tt*)
(*DHjYUeX2CXiwYQvhAR44HuXnaL1joOq4lN8Gy14ipr8DN5wHLQ9V50w4MoQU*)
(*Ohk5Llveo7bxvXvgfGTSP3GL8JJRtOHKHXqbZQKynhn8VpbQguav0XEcaRtC*)
(*/KNPdwyYYTSpvkQfzsVWBqkHfT82in59preznoxD8yKXSRr4N6PgJ0F04Pn0*)
(*YqvnwLPgqleOwDPL6b6lZY6jiOtdPHJ0i0Xmv5zkBMKakNDZgzt/ldHRWtVQ*)
(*nQ0juag64vgmeE5esqxDtjFlFNUm3e/2YIlBldG6uknvGtHVL11vFCSG0f7u*)
(*8k4p/hz0em0zJ5zXfJabjk1qGkWbR9ZnVSZHoaWs5iZlUw3oF/dlE5jHiYJT*)
(*X8A3ZruOTIBvzGaYy8cOjyIbJPRbf10UYj/yJdM4rAFNrGz5R39nXTHuIqq2*)
(*+e/PYpZGE3PPB05sqFW5J4KKx0dmAJ9peYo04JX/02MPON/rXroH/f7ctiXm*)
(*0P8bfuUEQd+3nuWrBny942LhgNfrkYcb4Hz6qHDO176KfmwIeL/p/5kFnIY0*)
(*p1EtCp/mj28nnlN49RZH7DGgcL7J8rAEXxigcG0T+MQLf+wPgz8U59VqhX7c*)
(*sCd3FfTnx+pTY9CXUfy6SPDHTUbuzuCXS9b8fg4+WV9nw5zP065VPQm+7xVH*)
(*UxX4vfvpJQuKw1OQkp5U6hdOBtrZ/cbB1b0DNeu/3LlZMxrZTnkO3S6k5pPD*)
(*M/+DTuPfOAgugofgILgIHoKD4CJ4CA6Ci+AhPBJeCZ8Rre98wlLpaFh6X9im*)
(*i3nIzfeWC7z/oNKS+CJXcRidXTahIvPmDZIxTnhrztaDrMpdNpm8HUZHKt8f*)
(*eeichWSteozh/QeLsOP+xwVHkLeY26dvrzKQSf3lCHj/wX927KCr7QhiGxBW*)
(*muJLR93Oalbw/sO+hDNWf0pG0Jn4viiNklSUcFVKH95/8DjdnAV8bZXP/FVE*)
(*8ddcZ3gVeCvwnt8N9Wog9yYd6rcwXGkV1G3lAR+W18qJqLHsl5X4TwZ6cKu3*)
(*+9ySVrSR9an6K4EX6EO7yvqIVgY6aSfS4GzZ+ncdjgllzNWhHxfX/GEOEXRv*)
(*6aW9sq1ZSCTt063HL6j9nuYvYXj/YXF6rg/okcTkXmHQpy+5p+tBl26H2fUI*)
(*TvmiT39WPJLuYyJV/qJRw8QqNBW0Xh58s1tbyxbwzZ+2NavCtVhiJwKfnTZ7*)
(*Jwd894cL+4rAby+a3KoK+0aGxg9+2Ef2qWrOwv7xpoPYY9j/3Nqo5A77oZ95*)
(*W6phH6S9wuN0RqIvqmjpu8pFZ6KFkt/dk12q/h6PjE/GJeOR8cm4ZDwyPhmX*)
(*jEfGJ+OSvkL6DOkvtsynxuCHrQO+hoIfHs3pDAc/bH0iOSfHn4F0Br36cvyT*)
(*UH196kiOfxuKHFieHTzEQJz05k8n0hJR0EyCg658K0LYe+rO9lG0auqOi8GZ*)
(*ePTXwKmMkvUt6LS/stjExVHKxx+PDTV+jnj3tp3J4W5GkYJyV18Hj6LFse0m*)
(*FvkxKHC7TM3EtiaUOenzBdbV/fJOblhnB27wPoP1NTxuWA39YyPdSRH6yf1d*)
(*XXHQR05Ib6wE3W9r7xuGPvAg2Icf9F/wyLX9oNcau3JsQb/DPNqNQbfJ70k8*)
(*Eof8nsQjccjvSTwSx3OD2jbQbcO3qRdBt9f21gmBbhP9InpGdGy7yEC2EvcI*)
(*ukIrnhgez0BWhmsewnsR5YLWYWwPR5DVtIXxsZ40pM528Ra8F7FbqoQX+mPH*)
(*vlcroD/m+QgyoT+mrpCIS5RloGlJ+llN12Skvcn75Y2GdlSof1Kv0ImByiw7*)
(*mKs3vUKLtvGuhvciJFi+50MfjFIQGYI+KHnm0ULog9a8q3eDbyNXRrqbN/i3*)
(*zuHNytDX3Q80FkCfz2yW9ID+Tj6Tv5P7OxazbP7ffmHa3YnoTHW04FDf3HPJ*)
(*Q0LqnfC7ty5lN+H7GfMq4qCvS1+djIA+v2UL2wHo7w6Lu3KhHw+JSS+A/uyg*)
(*fvUA9GUDq/OZ0EdLBXAv9NUy80UPoZ+SuGQcEp/EJeOQ+H/H/e84JD6JS8Yh*)
(*8YlOEd0iehX5NEvizedhlF36ekBjZxbatWNKGd6L6L0huBX0JciX5THojdBF*)
(*4RrQmajQU1YT+SNoYvUBw0WzqaiyUNd+NKgTXfPceEx1DQN9487S/W6eggT3*)
(*3H08YtyB8jLHmeBzvsdvPQw+J/ec0RnwORw7V23ni2Gg1/L54w5LkpD989Bh*)
(*hnYbOum0/i17CxMxLEcGwiP90KIN2jGO36tQ1y7/TaCbRX4le0BH42+uzv9f*)
(*/STzRubL6Pm1ANDBfl4cA7oYrXE3G/SwUWlIF+qDXBmb+GygTqTlQuHfi6HY*)
(*aN1QeC6Us1PTD54Lkfipz57RIf76taEVt5mSiNf+wAbwkcNfJI/B+rDdpLUB*)
(*/KRkDjMJ+BrbXbQG+GNfc5EJvJE4XCwsXyHOf647UE5fmBish7K125bA+rCe*)
(*7y8E7wtdexxoCXwFPKrpAv6aeA29gTcSZ3iv93eIw2n4SfzFXnEUzaXGZ0it*)
(*h2DZNSmwPvyfFxyAdXH3rQF7O+X/6s8m8YAfNHidtL6c8oEkznmL6p8QZ/Gt*)
(*na4/XEVR1o7sWfB/XPLzfMAPerPHaoMPPC8vZAA+LwHvWAi+T/32SmPwe0Qv*)
(*iH4Q3SB8kXEIb4QXwhPhh/DyT552/J0/4YPwQPIn3yc8kDxJ3iRfkif5PsmX*)
(*5EPyI3kRX0i+T/wh8XnE9xG/5+nu/o/nxr0519x3twkh1Sz9BVt4mEh0wb6D*)
(*OSsjkPedsfpDkfXo6qVL/3gummVoKZftLoju5O4LSlVnolj7OJZ3GSGIpTK9*)
(*fKtdHXL/xvOP5349oS6TOle3IKsb5cd1rJhoe9J3g7t/niLL8tjcJ07UfvrF*)
(*i398349xTyHeWgApZPgqZj9jIv62IUVaYSAKS3jU6vKiBkmY8P/DJ29j4eHV*)
(*judHHY63KzyzmCjx0GftffQAtN6k9+y9kWqUy+fyj+8LbrBzKWduRtuZPDHc*)
(*n5nIrzd36L2WP1ITjNCIk69GCjwb2jgpf3DjS1rLW8ovOHAczk2nfAL5vYUs*)
(*xxzfq48vqNP6JoJGS3a6QB89tr3eBPqqfSnPOPTTH54PXoE/U7l39Sb4NcvK*)
(*/Jvg014yEneWG0Whc2N1PpXdo+j77YuOnGUNSPiF/KYISkdoEfaZoCsmHyxb*)
(*QE98FfIjjdT8kNTU00ipTiZS+MJWM17x//E4FLTM4VF7HxPPUS+Mlg1+YldR*)
(*CUafft/P8zNmosWT7VLVv2sRXyr3cN9tR+T9QkTi3LUv6E8o22gbdwm6jvBx*)
(*8JeFE87S4DerK2cfgM/k3ZnxFnzDPg0VAfARmSmzduAf/Gi6a7nWBqD38y+l*)
(*HC1golXl0YFiAdXo3fnRf/B8SSnEZ4XQZkT3zLgA+kWuptMyd0DHFO0io0G/*)
(*7ie9gn/XiEymdnuCjpHP5O/kvuPNg4/m9v+x2U6wX16TsmPu3xsSHSS6SPSw*)
(*mOvdoblztBBfJ9iXewmlzf17BIKP8eJFC+CVjny6g2a+F7kELWgH/2Fxi7UG*)
(*/MiWEK+D4EOqnz2bOze8lLB4NewzHgaUHIf9Bfk9iUfikPHI+GRcEpeMQ+KT*)
(*uGQcEj9HeCXHGspP9CVePgX+4uIX9p3gK4iOE10nek50meg00Weis0R3id4S*)
(*3SQ6SvST7CfJ/pLsK+krnKWtf4+ikt7hl7SHkSiae6PgbuUG5HqER1dPionE*)
(*/GeD2dTC0IN5QW41i+rR0INfNKi/IlfhkSNUPebbNG+GOrTT4tim6cFEmZmF*)
(*207WB6EYZ9qpm6tq0fadGsfyE5jok/L5Wc2KJwjdUBJZrVKDXN8/eQN1Vlih*)
(*2sBJ1d2ZqXR9qDcV1RtLHlD9ePbmNRHozzyqmxfA+4rxDauV3d8GI0m94vtu*)
(*ekykfPP9unahOmTvGDFPabMj0hIMkftx4wuaSDt4c2FnMeILNTQAvU6L6hsE*)
(*/c6knbv9v/1Lv0Rh7jxwwWOnL39NbP27/kg9kjr8lRSgAPuBhW2sIrA/cL90*)
(*egL2BTP4daHamyx0oSI6WShtGMn3CR+C9yLSz94R+UDpzuGSfSGgQ+E7wj1A*)
(*f25Kadll6cWgzE+ayyaeU3qfy+YZ/rMRZWW8CgRda4yd+Qg6t8Yy2B/0LWCe*)
(*4Q04x+oQifKBcy39V2mf4TwrPvy7L5zPyUvumxqK6ECvNe7PvReB2EYrwHd9*)
(*K+OpB9+1/pTw3L+b8/aeiYf9jrX2Q1XY7yxJ4WiF/c53zZFVizL80ZVHrGVq*)
(*pUzEV+W57PTlapSVI2vY2l2ANxp31RhIDuJbpoyX8Hz7zY2Z/oTf+dgmdvIQ*)
(*jz4dH+fY3/V7Wy/qRGtOJgaV49OKHflf5/fhVfde+MPzbf63NtvanUuwi99q*)
(*/WSLfvzRdd/LNGqf3prf+mHeu2qsoRkmJvauG08xTErh+bZTct9fQbxVeH+G*)
(*iax6eQ92qhi3eEbxb9+lOP9oaB02PCXvO7KwC3cw4gzh+fb+g1q/m2Rrsc6t*)
(*LQmaDdT9uCJ/cws6agirNNvK1YizFzx5+ehUO74+mz/3fNtJ9+Hhys56PPB1*)
(*m/LSyA7M/5OddYTiLUps2Yi+WDN28To8LM7Tird+bZOC59sTcikmkoJNWN61*)
(*ys5BrA2H/+Ayc1g1jETGV9bELGrF7vuYh+wONOMZIc/F8HybySjzj9jcghPL*)
(*tI+1Utct5Sxz7zPEd7rzXUhvw9xtEp/nxTRis6m4Yni+HRewuqq+txXbaxdf*)
(*9DFrwvU/8hWr1gyjtSGFshm7O3DrpmQrOfkGfOvSnbnn22efi/VfuNuOs2/k*)
(*reViNOA41mHOmBk6Wm9VjC8/7sSX5Ob/4eesx+u5b8w939ZbJukrNtCBb8Z6*)
(*dh+JqscGcT+bZVroKPHYsi1XzbqwTEdko/NkLTb682ru+bZy+fwU//VdWM/a*)
(*enWZXR0ubxDY2JpMRzyTHuueTXXhmewaU9n5tTgIP9eF59u+6ecbF6d1YYcf*)
(*m7Y429RiDleFnE8OdLSEy2bkukM3vnCrM8pDuAZH3m8LgOfb7KVWcTpy3fi8*)
(*ku5uLr8avOKi3d3A43TE+yswOT/RFwsKGn+D9xa1X5dwQ18WjHaIif+dj1Yn*)
(*/bGn6g2xJpc8gXp79UipqM25BEmG1NpRdYX8k3T9oa4C69K2U/WDMqOXnqDq*)
(*B+2RFbwK9fPGx6KfqhO0xIaZStUJKgq47gt10m/ybC9VD2hT3aXjVD0g7W2y*)
(*c/XQXTCpT807Mvpl4UDNO3JQ7Jub93tjZ/2o+UX1C9LVqflFCffY5+b3bpNw*)
(*DTWPqGVnmxE1j2heg68SzGORMzedmi8UuS9xGTVfiMP/CRfM16qLQ8+oeUE3*)
(*sycbqXlB2zp15+blhcX+LIp/pCsmtYTiH+mM9PIA/wG91a0UzyhM/dZKimdk*)
(*PO0xx/PdoL6XFJ+I2+blFopPJFH10gr4JPoWyPaf9whKtlfTgyKF0f8DonTa*)
(*Iw==*)
(*"]], {}}, Arrow[{{1.2, 0, 0}, {1.2, 0, -0.5}}], Arrow[{{0.5, 1.1, -1.05}, {1, 1.1, -1.05}}], {{{}, {}, Annotation[{GrayLevel[0], AbsoluteThickness[2], Line[CompressedData["*)
(*1:eJxTTMoPSmViYGAwAWJmBhh4YO81Q1nA2PjyfgYU8MA+aKmo2xvDSxjiUZvY*)
(*a5YaXMQQv1e6f+d81nMY4gZnZ5Q8/nwSQ9zr062Kad+OYojnfWFJ37noIIZ4*)
(*aeWGOdMMd2OIKx1Rs59VsAlD/GDI3Rc/NizGEP9ybuKBk861GOLbbxot6i2Z*)
(*bY8u/u3X/K9eX9diiq9w/OXxfhuGeOysx0t5Ju7HEN9VP1O/8vxhDHHr0Eil*)
(*PzonMMS/xGw4zV92BkPcif+97SyrCxjirYxCC0tSL2GIbwlY0B6efQVDPG6j*)
(*VWXTnGsY4iqrFY6VHr6BIX6NsWha4dFbGOLMWecLt366gyEuoz/jAuPvexji*)
(*K9zCXLtrHmCI19c9W2458SGG+NkUHZ+cyY8wxG8G//jqtPoxhngRf9bZv3uf*)
(*YIg3VE58ZrPvKYa4zxs7VoUrzzDE+3gXpbZff44Zbr9Xfb509QWG+OuPlu2H*)
(*Xr7EEH8/rS7G7PUrDPGNLp7mfkxvMMRfLjgZ/IrtLYb4upPv52axvcMQN/g9*)
(*+22f9HsM8Slv6/ZL83/AdM/DT1xOszHFJ+6xzL2l8hFDPC8v+oPJUkzxlSoO*)
(*ZYkGnzDE5Tf9lwnYhCl+R3XSrQ2GnzHEf8x9Puvxbkxx/7fiNTdsvmCGW6bA*)
(*gkstmOLCzziOnDmDEAcAqCMf5Q==*)
(*"]]}, "Charting`Private`Tag$51178#1"]}, {}}}, Boxed -> False, DisplayFunction -> Identity, FaceGridsStyle -> Automatic, ImagePadding -> Automatic, ImageSize -> {265.37890625, 266.}, Method -> {"ShrinkWrap" -> True}, PlotRange -> {{-0.39999987142857146`, 1.3999998714285713`}, {-0.39999987142857146`, 1.3999998714285713`}, {-1., 1.}}, PlotRangePadding -> {{Scaled[0.05], Scaled[0.05]}, {Scaled[0.05], Scaled[0.05]}, {Scaled[0.05], Scaled[0.05]}}, SphericalRegion -> True, Ticks -> {Automatic, Automatic, Automatic}, ViewAngle -> 0.46953170640027486`, ViewPoint -> {0.9398809653672235, 3.176692208774447, -0.6893840596156116}, ViewVertical -> {0.13582301996923857`, 0.7684314753738685, 0.6253520407747746}],Placed[\!\(TraditionalForm\`*)
(*TagBox[GridBox[{*)
(*{*)
(*FormBox[*)
(*TemplateBox[{RowBox[{"\"\\!\\(\\*SubscriptBox[\\(X\\), \\(12\\)]\\)\"", "<=", "0"}]},*)
(*"SwatchLegend",*)
(*DisplayFunction->(StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[InsetBox[Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], AbsoluteThickness[1.6], Lighting -> Automatic, RGBColor[0, 0, 1], Opacity[0.3]]}, Lighting -> Automatic, ImageSize -> {12, 12}, BoxStyle -> Directive[Opacity[0.3], GrayLevel[0]]}], Center, Center, ImageScaled[{1, 1}]], AspectRatio -> Full, ImageSize -> {12, 12}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.16666666666666669`] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"SwatchLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Lighting", "->", "Automatic"}], ",", TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0]}], ",", RowBox[{"LabelStyle", "->", RowBox[{"{", "}"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}], ",", RowBox[{"LegendMarkerSize", "->", "12"}]}], "]"}]& )],*)
(*TraditionalForm]},*)
(*{*)
(*FormBox[*)
(*TemplateBox[{RowBox[{"\"\\!\\(\\*SubscriptBox[\\(X\\), \\(11\\)]\\)\"", ">=", "1"}]},*)
(*"SwatchLegend",*)
(*DisplayFunction->(StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[InsetBox[Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], AbsoluteThickness[1.6], Lighting -> Automatic, RGBColor[0, 1, 0], Opacity[0.3]]}, Lighting -> Automatic, ImageSize -> {12, 12}, BoxStyle -> Directive[Opacity[0.3], GrayLevel[0]]}], Center, Center, ImageScaled[{1, 1}]], AspectRatio -> Full, ImageSize -> {12, 12}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.16666666666666669`] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"SwatchLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Lighting", "->", "Automatic"}], ",", TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0]}], ",", RowBox[{"LabelStyle", "->", RowBox[{"{", "}"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}], ",", RowBox[{"LegendMarkerSize", "->", "12"}]}], "]"}]& )],*)
(*TraditionalForm]}*)
(*},*)
(*AutoDelete->False,*)
(*GridBoxAlignment->{"Columns" -> {{Left}}},*)
(*GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},*)
(*GridBoxSpacings->{"Columns" -> {{0}}}],*)
(*"Grid"]\),After]]*)


(* ::InheritFromParent:: *)
(*Legended[Graphics3D[{{GraphicsComplex[CompressedData["*)
(*1:eJx12D9IlVEYgPFLTQoRDXcsioKotsaWm0nDpc3FyYwglzs0hxL9m6K2Fh2L*)
(*xvaG6oJkQxBhINISl2oQkjjFMXJLqofLed5zBLmcn6/n++7j8UM8dvX6zLV9*)
(*nU5nd+9z/97nk5MPDi4vfxzy2vn/cWQwudidXw9+du7Qu+P91eC3Lnw6/3bq*)
(*YfDXp75NbEy97Nm3D+w++9F9H3xx+uZgaW0z+L+PUfC/lz38Nfi9F7cf3T23*)
(*FfzNyurltdntxnwK/vTM4xsn+j8b++TgWxNfphcWfgVnTVd3ttPZTmc7ne10*)
(*ttPZTmc7ne10ttO5Pp+C07m+Tw5OZzud6efOdtZ2OtvpbKeznc52OtvpbKez*)
(*nc71+RSczvV9cnA62+lMJ3e28/121nY62+lsp7OdznY62+lsp3N9PgWnc32f*)
(*HJzOdjrTw53tdLazr521nc52OtvpbKeznc52OtfnU3A61/fJwelspzPv253t*)
(*dLbT2c717KztdLbT2U5nO53tdK7Pp+B0ru+Tg9PZTmfenzvb6Wyns53Odu7D*)
(*ztpOZzud7XS207k+n4LTub5PDk5ne/n3xyh0tpfP91HobC9/f0ahs728v1Ho*)
(*bKeznc52OtfnU3A61/fJwelsp3N5v+POdjrb6Wyns53OdjrbuW87azud7XSu*)
(*z6fgdK7vk4PT2U7n8uc/7myns53Odjrb6Wyns53Odt6PnbWdzvX5FJzO9X1y*)
(*cDrb6Vz+Po072+lsp7OdznY62+lsp7Odznbep511fT4Fp3N9nxyczvbyPKfG*)
(*eU6N85wa5zk1znNqnOfUOM+pcZ5T4zynxnlOjfPs+RS8PM/eJwcvz3MKncvn*)
(*/biznc52OtvpbKeznc52OtvpbKeznc71+RScdX2fHJzO9vK5kUNne/ncyKGz*)
(*vXxu5NDZXj43cuhsL58bOXS2l88Nz6fg5XPD++Tg5XMjh87l3yPjznY62+ls*)
(*p7OdznY62+lsp7OdznY61+dTcDrX98nBWduv9C9dnF3aGPLq/vbZDzPr3fmd*)
(*np197az5Pu9vZ93y1v37/5DM25lv9fF17zwfnP59f3PIK370+8rkq887PTtr*)
(*vu55O/fX2t/3z1zr/r0/863/3/q6zLXu39f9A2Sol48=*)
(*"], {{RGBColor[0, 0, 1], Opacity[0.3], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL*)
(*HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX*)
(*JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g*)
(*MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx*)
(*RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT*)
(*XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla*)
(*ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr*)
(*SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4*)
(*inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC*)
(*mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb*)
(*opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl*)
(*gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4*)
(*1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt*)
(*3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW*)
(*ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm*)
(*GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2*)
(*KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH*)
(*OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV*)
(*RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm*)
(*WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2*)
(*bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI*)
(*eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV*)
(*ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo*)
(*nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2*)
(*qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++*)
(*t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP*)
(*yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW*)
(*5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P*)
(*7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==*)
(*"]], "Charting`Private`Tag$49342#1"]], Lighting -> Automatic]}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJztyLENABAUQMEfJjGJHYwgUVtdq6MXG9xLXnOlzzZSROx7jl+rcs4555xz*)
(*zjnnnHPOOef89QMOQClu*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx12D1IlVEcgPFLRRgErS0RgQ2hU3eKzFsQNERFQjkIDYJ36EuoHNqipTYl*)
(*An1bgoJoKqghXLpRFhh3yY9Bg7J6KYx4/YjAlqy8PMV9/pwLDv54Off43D9H*)
(*PTt6+7v61pVKpZ9/vtaXeM1VxjbMPh/Jxmt7Jk/3Z9lSDW+pDewayUaDl0pX*)
(*nlxvv9hpX5neOHgrG63YO4bu/Miy8eBPZ+eOl8uTwU+dW7yfZTPBf63+fb0P*)
(*fmz8Wlu5/Cn47RtbuqvVz8EXeoavZtl88MrO7Q/q9W/BB4t7M6urC8EX19ZZ*)
(*Cj6yv2drufw9OJ33PX478LGtCJ3tdLbT2U5nO53tdLbT2U5nO53tdLbT2U5n*)
(*O53tdLbTueXZh803WudDZzud7XS209lOZzud7XS209lOZzud7XS209lOZzud*)
(*7XSerH+5e2BbHjrb6Wyns53Odjrb6Wyns53Odjrb6Wyns53Odjrb6Wync8fa*)
(*nL8Lne10ttPZTmc7ne10ttPZTmc7ne10ttPZTmc7ne10ttN5Yq3/VOhsp7Od*)
(*znY62+lsp7OdznY62+lsp7OdznY62+lsp7Odzm/WfCx0ttPZTmc7ne10ttPZ*)
(*Tmc7ne10ttPZTmc7ne10ttPZTufG90Md7myns53Odjrb6Wyns53Odjrb6Wyn*)
(*s53Odjrb6Wyns53O043+FXe209lOZzud7XS209lOZzud7XS209lOZzud7XS2*)
(*09lO56nGeRI62+lsp7OdznY62+lsp7OdznY62+lsp7OdznY62+lsp3Nn4/dj*)
(*6Gyns53Odjrb6Wyns53Odjrb6Wyns53Odjrb6Wyns715nvPEPOeJec4T85wn*)
(*5jlPzHOemOc8Mc95Yp7zxDzniXnOE/OcJ+Y5T8xznpjnPHTe1Pj/JXS209lO*)
(*Zzud7XS209lOZzud7XS209lOZzud7XS209nefG4UiXOjCJ3tzedGETrbm8+N*)
(*InS2N58bRehsbz43itDZ3nxuFKGzvfncKEJnu+7rQme77utCZ7vu60Jnu+7r*)
(*Qme77utCZ7vu60Jnu+7rQme77uv+eeuF12d2l1/Uzp5sP/GyezH8XW0/ePTy*)
(*kWp1uWJnfbvWD5+vXesHT+3f95B6Puwn1cfve2lv13Bf9VVt4ubh3ocr/3+u*)
(*84e+PqrXlyt2PV9JPB86pNb3/lk/tX+vr+fD5+X31X7C/nnf3429nkE=*)
(*"], {{RGBColor[0, 1, 0], Opacity[0.3], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJwBCQX2+iFib1JiAgAAAKgBAAADAAAA4gIRFQUGEgIDEwMEFgYHFwcIGgoL*)
(*HAwNGAgJGQkKFAQFKhobGwsMKRkaIxMUIBARIRESJBQVJRUWKBgZ7+XkJhYX*)
(*JxcYHQ0OKxscLBwdPy8wRzc4MSEiLR0eMiIjNCQlNycoMyMkNSUmNiYnLx8g*)
(*MCAhOCgpOSkqQDAxPCwtPi4vQTEyIhITQjIzRDQ1OiorOyssQzM0RTU2gHBx*)
(*RjY3f29wTj4/Sjo7Szs8Tz9AUEBBU0NEVUVGUUFCUkJDTT0+Y1NUVERFYlJT*)
(*XExNWEhJWUlKXU1OXk5PYVFSV0dIX09QYFBRVkZHZFRVZVVWd2doSTk6aVla*)
(*ZlZXa1tcbV1ecGBhbFxdbl5fb19gZ1dYaFhZcWFicmJjeGhpdWVmdmZnempr*)
(*SDg5e2tsfW1uc2NkdGRlfGxtfm5vWkpLgXFyzb2+hnZ3g3N0hHR1nIyNh3d4*)
(*inp7i3t8jHx9jX1+hXV2iXl6jn5/kICBlYWGkoKDk4OEloaHmIiJm4uMkYGC*)
(*mYmKmoqLj3+A8PjnnY2On4+Qo5OUoJCRoZGSno6PpJSVp5eYqJiZqZmaqpqb*)
(*opKTq5ucrJydrZ2er5+gsKChsaGisqKjlISFs6OkuKiprp6ftqant6eotKSl*)
(*gnJzuamqu6uswLCxva2uvq6vwbGywrKzxra3yLi5w7O0xbW2v6+w1sbHx7e4*)
(*1cXGzr6/y7u8zLy9z7/A0MDB5sXUyrq70cHC0sLDybm618fI2MjJCBgXvKyt*)
(*3MzN2cnK3c3O38/Q4+IQ3s7P4NDR7ejS2srL28vMAhIRAxMSCRkYBhYVBxcW*)
(*ChoZuqqrCxsaDR0cBBQTBRUUDBwb5B0OECAfESEgEiIhFCQjFSUkFiYlFycm*)
(*GCgnGSkoGiopGysqHCwrHS0sHy8uIDAvITEwIjIxIzMyJDQzJTU0JjY1Jzc2*)
(*KDg3KTk4Kjo5Kzs6LDw7Lj49Lz8+M0NCMEA/MUFASVlYNERDNkZFN0dGOEhH*)
(*OUlIMkJBOkpJO0tKPU1MP09OQFBPQVFQQlJRSFhXQ1NSR1dWPk5NRVVURlZV*)
(*RFRTNUVESlpZbn59TV1cTl5dT19eUGBfUWFgUmJhU2NiVGRjVWVkVmZlV2dm*)
(*WGhnWWloW2tqXGxrXW1sXm5tX29uYHBvYXFwYnJxY3NyZHRzZXV0ZnZ1Z3d2*)
(*bHx7aHh3anp5TFxbbX18b39+cIB/cYGAcoKBa3t6c4OCdISDdYWEd4eGeYmI*)
(*eoqJe4uKgZGQfIyLgJCPdoaFfo6Nf4+OfY2MEyMigpKRhJSTiZmYhZWUhpaV*)
(*ipqZi5uajp6dkKCfjJybjZ2ciJiXnq6tj5+ena2sl6emk6OilKSjmKinmamo*)
(*nKyrkqKhmqqpm6uqkaGgn6+uoLCvssLBu8vKpLSzobGwpra1qLi3q7u6p7e2*)
(*qbm4qrq5orKxo7OyrLy7rb28s8PCsMC/scHAtcXElaWktsbFuMjHrr69r7++*)
(*t8fGucnIusrJvMzLg5OSwdHQvs7Nv8/OwtLR8Ofmx9fWydnYxdXUxtbVwNDP*)
(*yNjXytrZ6+QOzNzbzd3czt7dz9/eHeQe0ODf8u7jy9va7uriEOIR6ODRpZWW*)
(*5OUe+fHhvc3M8eno7ObU6Ong8+/r9u4B4uoC9PDs9fHt5ufE0ujR4+7i9+8P*)
(*7vIB7PDm7fHo7/MPxebE8PTT7vbq6+/k+PDT8fXh7/fl8fnpl2heKQ==*)
(*"]], "Charting`Private`Tag$49293#1"]], Lighting -> Automatic]}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJztyLEJwCAARcFPnMRJsoMjCNaubmuXNEKKjHAPXnO1zzauJPu95LTu/MY5*)
(*55xzzjnnnHPOOeec828Per4pbg==*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx1mndck9f3x5E6WgfuhVWxxlqQAlYE67riJKIV0Spaa10oVkJB6ihacbcV*)
(*RImrigNxgFv4SmQogcgQQUZYQgBJAmEPbW2tovllfU5+PN9++0ef1/PmeJ83*)
(*59x7nntDRqz5wc3D1MTExErzvw8016DTMlGT+jm76H7j/q/WflMtwru8sEz9*)
(*jH13LzuIx1cQ/3PpluKOO6zYQ89zg/nCKuJDx4VMmTzAmg0Z6nVVIFMRT5r1*)
(*fIN16Ofsp7yJ44S8OuIDFodeM+9hy4oPfJQkEjQQ53V/8MjZ0Y6Nn/hsnsaI*)
(*+LPlA6wyK+1YSPPVErW6hXjbzMvTVPvGMuv13jKRxv97m6mnR/GjWcBVJ6+t*)
(*do/JHzyt3v3HkWUZ5A++6OjS0/cFmeQPfiLP7fNDdVnkD37xg+vKLLds8gfv*)
(*+Gsn07c3csgfXD7uXPnBHbnkD57SZ+iSHPM88r9ZW6Lm8SUsuudR2wQNhz/4*)
(*mK8Wp/H4UvIHX9onYoa5Rz75gwsCO/jf8i0gf/Bxzm1nLXwLyR981vFBcnuP*)
(*IvIHz3/Rac+CBcXkD77kzUULod0z8ufF9xunzePiU0NNCl4WkD/428qzGdrx*)
(*4Q9uljNe8japmPzBnQPXuTd8VEL+4Gtq10SnTy8lf/Dk4Uf+EQlk5A+ep4yM*)
(*8g4qI3967lDVyYVh5eSfnTr6P9r89urTp2CL5veCP3hg+NW8T8pKyB88LSWt*)
(*Uftc+IN/t9Zr2291ZeQPXh2v4GW5VZA/+JCjkolvbjwnf/CsafVbDu6oJH/w*)
(*nSa767PN5eR/yCY1SyArYhPOLdqzupuM/MG3Wq/w1frAH3yzMKpx3/UK8gdv*)
(*NCmPPWFZSf7gI2zeDPntj0ryBy/s6zEt4J6c/MGnrJhwVChQkD/4hZv+nSOH*)
(*K8l/9qk1Km0ef95TYWqrqQv8waPP37XV5gf+4Lvfpvxck1lJ/uBb1zZM0frA*)
(*H/zjzh36x4UoyB885K7qQ3MPJfmDL2lx2F5sW0X+4Gc3V0xofFlF/h1MtP9V*)
(*soKcOUmlmnv4g78en6vQ1gv+4Et5lp4CnoL8wbcuqO6gzQ/8waWiK4GhZlXk*)
(*D66WpzlofeAPfsv78Jjap9XkD+6wqtX9fJiK/OG7NyX5n3iNJ+65V/jjPtLh*)
(*cmdt3uAPHiqN+vKWbxX5gw9v+3WZhW81+YM/+OnKGXsPFfmDqzZGOy5YUEP+*)
(*4C+LfisIsaslf3g9CKjnu/P+2xeeuOde4Y97Wfx8k9F3qskfvCbHqsPgRBX5*)
(*g3/Ty+Po26Qa8geP/rL3cX5cLfmDO+yQOTlE1pE/nn83wkEcoqk7/MGRT64v*)
(*PHHPvcIf9xUv/zzf5Z8a8gff9Vo+suGjOvIHP7Vz9JmInvXkD/4q8WTh7m4N*)
(*5I/nNEfmfbHfzDg/wFF3+IMjn1xfeOKee4U/7h87uu5In15P/uCBUeeXz/26*)
(*gfzBk00d/Ly/bSR/jDezyaYg/6XRHxzzE/7gqDv8wZFPri88cc+9wh/3weqM*)
(*Ld5BjeQP7n8lxX1hWBP549/5mJs9ydasd/iDYx3BHxzzE/7gqDv8wZFPri88*)
(*cc+9wh/3kx4OG2Ra1Ez+1J8KrEz3hxn7CDjWO/zBsY7gD475CX9w1B3+4Mgn*)
(*1xeeuOde7ZZvmC3kyVl1XOesT/nh7NzBzxbtvpfMBmp2GTLN7wXe9UhDnzTz*)
(*ZIqXq7dn3RcksEkuW77ffz2buOfCbYO9ZWnsgHfLgZ2Z+cR9ei/71MQkl32c*)
(*XTi2eVMxcWv/vxhfWMDm/X67NTG4lHit4tgyIa+E3R/fkO+yopz4ZZexfjJR*)
(*Ofv+5krnvg3Pif+va7CZQ75IoGR9KtbdfccUxBslHVfJRNXsddfHR6xdlMTn*)
(*bstvVKtr2OuR9dfCnKuIR44J/4nHr2ff3v+7fNbEauKdK30684WNLN0/4IML*)
(*I1TE1x5nxwSyZhY7Yl+5Qm3k2P8v39+cnHzJkg26NW4kX1jJSnNPjbXkC9kL*)
(*diR47PlYiqf9eeKmhoaPMij+01OyaM3MYzW5d8eYHcykeOxv7weu+jHgXh7F*)
(*dz0XGcQXprC3YyZ2vLRVSvHYT6q6PrEZfaeQ4vd6K8Uy0VMWrh6WGmNXRPHY*)
(*v4V1qZqv3d8i/p1u/5rPrm4TV49cVULx2C+lbL9Wsee9jOLjfrXua2LyjPXM*)
(*NHU3sy+jeOxPFCWFddp9HeK3vMiw5gvL2PK//+gTn1pB8dgP+J1ynfXoSCXF*)
(*c6+Ix7p0Drw9Wbu/ws+3rja9K5ApWNfDrXmet4zzB+vV5o/f1vmkKyi+oH/e*)
(*ZCGvmgVeGbG/8L5xXmEdl94ZtnhnppLiv3hyIUMkqGEZFqFP7O8Z5xvW9/7A*)
(*ZIVUUkXxR3d5L5GJNO+jIRdHHbpsnIdY97e9XTto35uIb/5iilKtbmBpxfd+*)
(*9zxknJ/oB7fMDgqlISqKn1fTzYfHb2b7zfrP67NBxXCOxjxcHNizY7BdLK0f*)
(*9AHfX8rnO5ZIiKMP9FBESpLdcmldIX5KQicvy6ZHxBG/uN/xkwlOebTeEN96*)
(*aGJA08sU4ohv2Lk1RsCT0jpE/ODglb8GNKYSR/zFOZW9jrZJaX0i3mFvldkP*)
(*mv4Ejvjp3Vdc0/YrrFvEW6c2d36XlE79Ejxkl+nCY5pzOuIxjqR6oJ+2n4H/*)
(*ryvGq9lYPXmNl3FfiPHn3f7+5ijNOnbuErpRJpKzFYFO6ljBDda7x54b9V3T*)
(*iKNe4ZK0iUq/OKo7uMzn0Ormj+Ko7ug/ZYcXdP9hvCULKjodwuNXstT3cW2f*)
(*8/eyvZ0mJYudotjlfU/vCWRG/rXZwtwTwVFUd/SliPFOzfKIJ1Rf8M393jZY*)
(*2GRRHcEFPwdMdwt7SvUCX3Xk7MqZHXKoLuDiO+c+OWmZS3mD/zRlaG/zcWOJ*)
(*I74p6O+mmkzj5xX4OfKMPCCfScf6TypdmEoc+R946VbyQs9kyoNbuHRdgiCU*)
(*7euzdFaBZyLlDfzksra8ROVDyg88N3WyHRzhMob6C+pS5ZVV+WR6PNUdPE45*)
(*Qj2qLI76DnxO/BTtOMTjEfUXcOn6aTtu+6ZQHwGf6pNxfYRvKvUL8ORXVW/G*)
(*e6RRXwD/7cPFV10XpLOrCRv/UquVlJ9t3za+bd6Uzjr6TNjH46uID/z0+cm5*)
(*cY/ZGl6XXnxhLfE1Eya+fvkqgyU9KzwrkNUTf5Lh+9COl8mGHb5sKeQ1Eb92*)
(*cM186awsei7y0L1t8OL93RKozyI+uzEntrzfY+qn4MdPH3M5vCyD+iZ4z1jX*)
(*CnHwE+qPFD+hvHmHKJP6IJ5bKJwVUncpiTji5VNi//xOmkXzBOui/2Pp5197*)
(*GtcFxjl4pPfhqoh45u/kJxIJWohL5iaOD/wjiTj3inmF+MNS66ywDbE0D8Et*)
(*Wl9smFsQy1b+buIlE1Wyybl/2iYJAllAfHfhko0xtB4xD1flXLs/Q2ZN+cQ4*)
(*E1ztBSeyE6i+4JF9akZtDnpA65f2LYHu/kuX2FD+Ef/my1mpAbMe0nwA3/sV*)
(*+2bgm4e03jHOol9fdZOIbaleiA/23xv7y/VEmj/gXia/mA5cKqb+gHGa/t5o*)
(*ogyyo/oi/quL/u86mCTRfAP/JST2wCO3JOqfGCex18Egp15WxLEuBu1dtN1L*)
(*ncwKyu3fqtVyWu+NO178tc5LTPXCOD1WNvc68u4zNrshy1nIq2Shy98LHfmb*)
(*2cOC2Z3s50UyafL6UpHAyEvXPFZ32BdJ8ahjuu/mmfldY6juGP/JZ52nFnhZ*)
(*Ut0xzpCHGQFL4iJpHiF+zrv51ne+GWs8Jxh+/u3thS0HRS3UlxDf+63a1aLK*)
(*itUf8hzGFyponoeuGzb/lCCamU446yTkKYnf7Olz4nxMNI2PPPs5hXTM05wX*)
(*8Dz8HM99YNfhmUggp3HOf7PDYURpFL2/wEUdnbP33YuivCE/W1snHOBPjCF/*)
(*rFM+G946ODGNOOo4yme+Y3yIhPxRx3OuGzIbxiVRffHclX5LB2zmRbN67zPv*)
(*1Or/l+czKy/Yt0QSh09Ewjnzd6diKG8YP9jWW9W/QcxiBPr9lUn7/3ZrJo9Q*)
(*2/+5fKQWa/o/l2vH0fZ/Lp+jDdf0fy4vEWn/QcN/8U3aYTT9n8v1l9b/6al7*)
(*jOY9u3Smc+InZRlieIKX6p6XKYYn+NU3BRt+q8sSwxO8f8CzAVlu2WJ4gi9K*)
(*HWLz5kaOGJ7gQy86+hzckSuGJ7gVb1V1tnmeuL2nxHCVcjwlzGmcyMzcI5/j*)
(*KWHiVUNm3vIt4HhK2I9TB6638C3keErYsg621+w9ijieEjYoo5/zggXFHE8J*)
(*U/0doQqxe0aeMn2+aBx4gqvzj4e/TSomT4rvvPZLzfmLPMEvXak4lj69lDzB*)
(*9XWRkSd41/2Fx7yDysgTvGN/158WhpVz8ik11L2Ek08pjd8+n1JD3cs4+ZQa*)
(*6l7ByafUUPfnnHxKDXWv5ORTaqi7nDz1GkX0XHiCD+ttqdKcK8kTXGTVJDph*)
(*WUme4Ev6TtH+vYA8wVPOiLV/LyBPcIcZx0OEAgV5gs/4JvXDyOFK8jTki35f*)
(*eIKbOil31WRWkic4ngtPcP8hawfHhSjIE3yabp4ryRPcp++ygGLbKvIEt4qZ*)
(*7NT4soo836u1/z1nloY8wxO88Z93XgKegjzBpxt+X3iCu0xaezzUrIo8aXzD*)
(*c+EJrko+61j7tJo8wbMmBaw/H6YiT86VPMGRB3iCJ+rWexV5guvXezV5grvr*)
(*1qmKPMH1672GPMH1672WPOEFH9xzruQJ3pbwvIfmvE+e4Au++6T34EQVeVJ9*)
(*dH2jhjzBr/suiuTH1ZIn+FSHXu4OkXXkiecjP4gDhw/uOVfyBH8S1im6yz81*)
(*5AnurutjdeQJfq5/a1REz3ryBA9z2d+yu1sDeeI5qBc8wZEf/Htw+OCecyVP*)
(*cH1frSdP8E/7X90y9+sG8gSv5Ycc9f62kTwxHuYPPGkdGOoFT4o35AfjgsMH*)
(*95wreYJ/qOvzjeQJ/oGuzzeRJ/4d5jM8wTF/4AmOesETHPnB88Dhg3vOlTzB*)
(*L8quTjItaha33y+10vpqv19qpfncfr/USvOn/X6plerVfr/USvlpv19qJZ/2*)
(*+yW6ip1148sN76lwlqrr28nE9e/ZBMP7KFus67+avgZ+1+OPNpuwpxSvb89p*)
(*bPE3eSt2ZuZTPLjFlgFpIcPzKV7vkcvObr80sHlTMcWD//xdXM/9YUUUr9MU*)
(*FrDRnsPlicGlFA9+daq//6DIEorXX0tY6ugbWS4ryikefHdjj6D535ZRvJfu*)
(*FytnvKlv5vRteE7x4GFDny6pKKzgjE9XzvhyNu2tt/rOkUqK17+/lKwXTxTz*)
(*jikoHtxhzvU/fr4o5/hUs4wZnqesXZQcn2q2fpDVqrOXFBSvf+/UsPsTLv0n*)
(*zLmK4sFVARdmbvtdSfFHdYmrZ3NHn6+bNbGa4sFfz1ufW7eniuI/0eW5kW3Z*)
(*09LrwggVxYNXVHgkbFxdzZkPzawo63yjQq3izIdmNjNINGXkBBVnPhj38/q6*)
(*Vhrmp+a8P7Srn835WM68jTbsMzPEiNePL2LyA+YnehzM5MRLDPM8j+L11xQ2*)
(*9eScovCtUs78z2TvdO+RQor31v3gKRufuzwixq6IM76U9r2I14+TzwbcHZY/*)
(*clUJJz9F7E6yf/6e9zKK15VLXcwGdKubb2Zfxpk/MtofIl7fV8pY7ytZPeNT*)
(*Kzjz4Tnr7Hpp9iPNPGz/+9KV4tG3sH9rn08FS5giL/S8ZZyf6GeSmV03+aQr*)
(*KF7/82rWc+uKQ4X3jfMTfU7fH5QUr/+9alj/ibVS+3vG+Yn+t9l+a5NUUkXx*)
(*+vlfxzZW5dseumycn+iLeO8jXp+HBvayJPKy5yHj/ES/XLM0J0waoqJ4/fxv*)
(*Zhfrbizrs8EwbzXrE30yMdXB2qFEQhz9cIzp2l3JbrlirE/ED1lWOemzpkfE*)
(*Ed8zdKxrglOeGOsT8fr9bQpxxOv3sVIx1ific+ebT9nVmEoc8Yv6LE870iYV*)
(*Y30i3tCPiSMefRvrE/H6810651wTbnivPaZ4jGPox8Q5V+IYT9xTtnqNVwvn*)
(*HBeO9WrIG9bjDeYlb86r65pGHP3B5bhN50q/OM56FBrWYxzVl9tn9HHoM3tZ*)
(*L11dogyeRp623H5eSHAUZz5Es1EdJ9nLI55w6h7NbiumWlnYZHHqG214Xz/l*)
(*1DGauWQ4Bs/okMOpV7Th3JfLyZvRv329NOPrzmW5nPNdM+W5fV+6weQRZhtK*)
(*FqYSR/6lx8f/x9UzmfKgjw9lRXZrH+V5JoqRN/DrB3KXPVA+pPz8u6eC6nJZ*)
(*tz+MF+NzJ8rz86ttGeZRnPkgNJzr4zjn+nDD5ySPOOf6cMPnJCmcc324YR+e*)
(*yjnXhxs+30jjnOvDDfvMdEMdlZS3UN2+Jd1QRxVx/f7zsaGOtcQTx+SrX7zK*)
(*EN/TedYTH+kYlGDLyxTP1j2wifi5z9ym583KouciDxd0+8MEMfos4oWvluaU*)
(*9XssRj8FP/K+h3vQsgwx+ia4fh/1RIz+CH5tnnutvyhTjD6I5157N2N3zaUk*)
(*4ojf7GFbvVKaxZk/ew3zh7tehIb1Ei/W//sWY311n2MkEedcab4hPnBE9/vn*)
(*NsRy1qmQrV/cf/acglixfhuA+RnIPhxZ2ey2MYbWKXd+Ip8Y51D0yRch2QlU*)
(*X3D951EPaF1zx0H+ES8YyR+6c9ZDmg/gXrHPzvV985D6AHcc1Avx+vd+Is0f*)
(*cKuX14f0XSqmvsEdB/VFvP5eTPMNXP/+SqK++u8+xvNC1Zkuazapkw15kFMf*)
(*SNT1GTHV69/zjHptZoMc93mMnhdpqLuRr2vrPvPV3kgx4lHH7oKf7uZ0jaG6*)
(*c8dH3THODd16jKR5xY1Hn8TPLzi96feLqEWMfsWN16dLQfPcUfd5WrTBU0nc*)
(*f+Cb9NMx0Zz3ptDweWAyx6eVnqufP3Ia51rgmQsfl0Zx3mt7DfvYKMob8uOi*)
(*28/HkD/Wqavuc4Y04qjjDt3nchLyRx2Ta4K31Y9Lovriufp9SLRYv0815vlU*)
(*mufN0S2RxOFTWNf8wz+nYsTIG8YfpTtnicX4fhq+n7D5uUWAbdhT+t4avq9l*)
(*LlnSojk/Esf3tZY4FltpzonE8X0tN7cjgZrzIHF8X2uq76ITmnMfcXxfa9cn*)
(*V5ZpznfE6ftWfh+/15zjiOPvqLmvW1o05zXi+Hvm9gP85ZpzGXH8ffLT0szJ*)
(*mvMXcfy9sTbqcZrmnEUcfz+818viruY8RRzfE7iZWmWnOTfR92Hw9yC7nzuv*)
(*yzaPYjhnYT+we9TixC12j8XtuYQNCljYFm+exznXZzLR9ssV+S8LOPFSwzjP*)
(*OOe4Ijb49IofV3eTcc6zMsPnA+Wcc6jm5z/qvr9NnD6f1PkYz9F4z1t8LP7K*)
(*nWc8L+M9P1z3eYLxXIz3/IT64En7zYznX7zn7+l+LyPHe/7KiKFF2U+N51+s*)
(*R/3nDyp9P6Q8hLOgxX4fpmrWb/t9i5CFrl396pBdrPj/AHa+DhE=*)
(*"], {{RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxVmHu8lVURhtfZwDlBcTtyESMS8gYhJhAlGSWaJXQlDD0q2VFJSUEpLyAk*)
(*oeItQjQkQiIiJCOFSDgKiCCgiCKgcQmoUAkDwUuiBV1sntbz/fbuj/c3a81a*)
(*a2a+NTPv/r7duX7koBGllNLOqpQahXwz8EZgSWB/YENgfuD3gfWBuYE9gWcD*)
(*8wIHA88HHgq8Gngu8GDgj4GFgQWB3wRaBNoFHgi8P3BU4NeB5oG2gd8GWgWO*)
(*DtwYaBaoDTwcaBloHxir7pjASYEPB45VtnNPR223CXxI2dZ97bU/ThtdAh9x*)
(*/MHAiYFO2jteW9j4VeAD2jrOvR2Vtfo7wb2d9NfJ+ff10y3QXX/YOFmJnx5K*)
(*bJyiJJaPKXnWm7TRM9DL8UcDvZXY/rgS2+Pd2zfwCX1g+5NKbH+qwl4RN/d4*)
(*ujpsfz7QL/AZJT76OO+j7c8qsf0DffYPnOkYP2cpsf055acDZyv7+RxFTr6g*)
(*D2xP0N4A9/Y2joEVfr6oxM+XlPj5uufY+xX98UxfVeJnsOvYOFeJjW8ovxy4*)
(*IDBIe+dpCxs3a5+1Ie5l7crAJYFLA7e4Xhe4St1lgQu1h/+h+sbnxdrCz62e*)
(*q9denbFcqsTGNz03pMLuRYFva5f1YeqGKgfr73LX8fmdCj8THQ83z9QUNTRC*)
(*H9ijL6h9+vl7nue5r9Y3tm/TxqjAta5zB9cpsXe9cmRgS8o8A7esCawOjAl8*)
(*Vzv4eDKwSD/bUuYcOKoUHFYVeERbw4xja8p8BS/NCXQIwrsiZf6hp+nt5qXM*)
(*O61T5ij6Gg6Cu+gLeAouoj/gMvgKPmmZylzT0XPwApyyPWX+hBtblDJ/dQjs*)
(*SJkzF3h/BZdc432N0g88RF+2LGXO6qxd+qOLZ45zjo3jnRPLCen/OaWHtk5U*)
(*16qUualrKvNR91TmnVNSmZtONpaTXG9dynx0air3P71KX9Kf9HbBTb1SmZt6*)
(*a6uP8x6e75PK3MS8tpT567SU+Qne6Kut05130Uc3bfXTd8FNzIs+ucQ76u6Z*)
(*o0qZp87wfC/9tCllrjlHG3ADHNG2lPv8a9pFB4/Q9/TvoFTmMjgHThroOjr4*)
(*AF5oV8pccH4qc9bAVObEs1KZv1irM/Z69w3WH71Ozw7V7hB1+DnPecG5Z6Yy*)
(*l51rrBdoG1sXOsf2Rc7blzLvfEtbF+uv4MeCOwou6asfnpv++kXKdYyty8zB*)
(*T1K+8/6eoy+Hafdy50eXMu9c4TPT68O9gyudY+sq59ge4RxbI52zDz6CM+h1*)
(*YrlGW+hGef5a9+H7as8X3MTaj1LuWXoOvrnePdXBMbtDLg0sDtwZGB34c+Cp*)
(*wC8Dd6mHU36orFUP1zQNOck1fNydco93UQ9fwEWTjWNcKnPldeadmjnbHAzz*)
(*Pu5Jua+p6ykp9zm8ca9r9O2PlT3V08/wwFTXxgfuU/ZVT0/S79NcI5c/Tblf*)
(*Bqinr+jZ6eZ7gmP66gyfBS6DA2d4nr6iXiaaH/T0Gz04M3B/yj3zM2WdenqJ*)
(*fpzlGvX6c2W9euqYXpvt2kTv5G7vCD01R53D5cemzHP3Gxe9Urwr0Fv8vtQE*)
(*1sU4hdwZ4g7zTF7J6dqUf7fQr3atqTm/yzq4UX2zivpobY7J9THqJqkfq76D*)
(*9zfZvWPdV+v6ZPeM8xk7m6f7zONN1kA316e4hxqZ4p3cY010tS7u9VxRN6dW*)
(*1Mdp6qaqp2YnGdd413pqF3/UNnU01XX6hH4Zo71p2iRm6oeameC4v3K6empq*)
(*uuuAWjrHvDEeoJyhnpqa4frN5pj6KWrrfHUz1VNfM12/1T11FXfUVd0szx4i*)
(*b3HmsVSuRepqouN65Wz11N1s1wE9AO/d5ni4co56eGyO6/TZNO/pn4FdKdfk*)
(*xsCylL/RqP1ZxoKOd5rim4ox7x2vBF5O+V1rc+DxlN+Rlqf8bld8pzFu4zrv*)
(*TMW3EGPejfYF/pryO9iBwGspv/OsSPn9iXenvYG/aP8F19hPHyw2trbu592n*)
(*cfTXMyl/h74YeEKbrPEeRr+uSvkdqpVyoWP0vJ8V342M+e77Q2Cle+F7OH2k*)
(*8ncpc+ufHC/SJ75aGOMjxvmGczi/xji5f2qFGoI3GoydPTuMiXjgDX4nqJP3*)
(*Av9x77uBd1L+TWlSldcYv5QyzzDm3XaZMWw1H+RiizkjX38LvKX9B8w9+m3e*)
(*eXPzudyza/U/2nw+7p5N7pnn/a3ybh/2XniWv6f8nc+d/sO7492cfob7mprf*)
(*1dpfoz/GTzkfY85XeM+r1bNnu77Q7/bsHd7Z697v294Pz3skcNhcMCYv/LfR*)
(*qCpz9zrvhz6N6f/6Zb3386b7yfEr6vk/hFrdYAzUMN8RjVOueb47mqRcn897*)
(*J5vcw90e8Gx1yrXHnhptb9EvNui9B83VRvXPamueOdlsXjYY03zv7AVjgwP4*)
(*j2aud/ai8WzWR3P9o3/IGDa6f71nGymfdrzcOIsYthon9rZpc4Xj+ca23Xie*)
(*cIyvlT5/jTEwXuB4h3GucrzAGHYZx7vm91HzuMuY/5Vy7b3PODd55yvVY+dl*)
(*c8mz/Dvl+rwh5dqjB6mlQ475LaLXdqtf67hBydpSY3nJPXv00dh8bTWG9fqd*)
(*p36Pe540hkWe2+Me/jeDG5so97ofTt2n/jn3FXtercjFvor75z+7as/uV889*)
(*H/T+4eYD7tnvvmrXX3PPO977o9o8YB53ql/q3oPq6UM4cbSSXqKPnnFc9Olb*)
(*2kTSh/TgYs+wn75E/5h73na80zFn+V2g90vuP2Tu4Ezivt18HvLsGvNNvqgL*)
(*OIuaoY4ayQmM+R19WnnYMfKIvg67tk471N9C80lt8ZsBL71nDA3Ol3gPRzz7*)
(*uvoiTi6B2Krl/AZtwqc3+Ozs4Vmopb3mHT4jfnqhSn5jXOO4uH/uq6RfxkuM*)
(*kfu63T017t9tHA3mA7vNrAf2k/dl6udqp1o93yJ8k/Ct+V8ympNq*)
(*"]], "Charting`Private`Tag$49164#1"]], Lighting -> {{"Ambient", RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{0, 2, 2}]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{2, 2, 2}]}, {"Directional", RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], ImageScaled[{2, 0, 2}]}}]}, {RGBColor[1, 0, 0], EdgeForm[None], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmHvc1+MZx5/7m6XDs4lqWEhPOjqNMBpNiBxCtQ6ilRzCmraHmNNIDms2*)
(*oSKUY7JCIYfOIU0nqRzWcZWVstLKrClk1/t1v3+v5/njet2n6/pc132dfvf3*)
(*16TfwC7XFmVlZatSWVmNGA+K8fWgg4O2Bi0Neino86AlQS8ELQ4qD6EpMf47*)
(*aFnQpKD/Bn0VNC3oy6APg14JejmoQVCjoOuC6gXtH/Rp0GtBk4MmBO0bdEDQ*)
(*i0H7BR0YtCLog6DxQROD6gf9JOjVoIYp21vhHvhNlGM9SD2HBDX1HP7DHLlj*)
(*y6BDlePeP3a/lXsV2gRP46Dm4jFv4cjZje43C2qtHDpvcu+IoHZBJwT9LOin*)
(*6kbPkfKAfZQj2Md4Dt6xjocH3SJeG7GOFu94sY5yr4U6jpOfs5PEPVZbSryN*)
(*9RV3PVG8Y9TXVJ/9Qn2cnywuOk9xBO9Uz9Fze1DboPZBpzn/edCZ+gK8M8QC*)
(*4zbvBN/p8p7s2EZ9HeRtp98PMN5niYf+wersGDTE8YKg89UN77nqQP+F8pwd*)
(*1NnxnKBuQZ2UGxrUO+jyoCuc/yroPDGwq6u47P3SEfku4nF2pXJ9POugTT20*)
(*EVvuDequjl7Kg32xI9gXaWsX8bqL0Teop+eXKXOJexcqc7e6umtHD8/7qQ+Z*)
(*S8XopX+b6O/+yqBnbco1Tv0OqOab+5z/OugqecH7jef44FpH8OYFvRfUKnrK*)
(*ypTr/QXjUMqdq8XAxt+Ky97fgt4IuiZooHicXZ9yrzmoyGf99Ad9jj5GT6PP*)
(*kD/0HfoP+U9vWpNyT6N3TfT+9CP6GH2lvrzUDDW/OuU+Ock4Yy+5tXformmf*)
(*pLfQc+hZN6Tcmw4uch+jLzUwTsS2m3oq9Hvd4NsY4yxjQE1T279P9p0i20Hf*)
(*aKZMK/lKfaq5eK09Y4+6p/5vTrlPNS6qetCR8tED6AX0gMOVb+ne0amqN8FH*)
(*b6AG23nGmp5A76F224h7vGswTpQP+ZNc/yHlXtCkyPLgnaJMqR80E6vUB9mj*)
(*b9yacn88tKjqTciQ69RJb3Wcqq1tjVd7MU53jcwZrsHo4BpbznSN/Fmu70y5*)
(*7zQtMha521Gsc1zDRy/pJBb94VyxOrm+K+WedViR43CC/gKL+qVuqXnq8iKx*)
(*WXcWq6vrUg/qKnY31/ekXP/NiozVQ9+A3dN1Z7FZ35FyH68oqnpQL7EucV3q*)
(*m2D8MeX+1bzIWH30e8si9wV6wp9S7qctiqyHuu4rbj/XxIlecbnyV7oGr7/r*)
(*P6eMCTYy9IOrtOkysfq61195etAAz65Rpqd8fdQ3QDtHBA1PucamBg0LqhSP*)
(*HkS/ecM5OBuCFgS1DnsekJ8e9KAjPeOhlOufvvSQZ4NSVU/EPmTpX42KbPdA*)
(*z4bLS63TM6hJanqkNlITzwQ9bYwfTbkWqI9HUq5x6uXhlGuevjEq5Zqh9h9T*)
(*htp73JH6GG0eUI+jPSMnRomLDmSpW+ruyZRrgZwdI2979Y7Ujic8G6yf6WX0*)
(*w2e1vbv3oBbI06dSrg3qizuSx9TI2JRlyLnnHMmdcSnnGXk4zrOh6qVWK5Ql*)
(*X6kF8J9U3/PykgvUP3VFnf3Vs/uck3/k8PXG7Dpj/oCxK63rVcsD4v51jOuC*)
(*ZhrP4d79BvNjULUY4PMH3Ud2kDj76+/H5J2f8u/o/Sn/lg7ThhvFP8QcGWnc*)
(*bzJ2jZ2PNH9ucf8I82KUe4+qi/je5rqN2CO0/3Ztbms8R6izJI/sI2KiF97R*)
(*3nGoMepdLZbEbrBxIe53Gr/B5tQY4zhEno6OT8lP/jxjntxtnhDrefqrUixw*)
(*2hv7p6vxMyf37hJziH56WB+O0R5suFd88pa8G5eq7jTOu5BrY73fUHOphX2R*)
(*OflWFuv1MS4Sb6w2z075jUIu3eO9sJEcJBfB2BX0vnn1vPvg36zNxPmjlLH4*)
(*nrpD/+PLt1N+6/DO+cQ1b6S3Un4n8UY6UB7eJtuCvkj5zbMjaHvK76U5Kb9p*)
(*eM+Qg1O1ufRdB8Y7Kb+lSt9yzOlnf/cMzI3GiHzeEvQv7flYm3gf8u7k+5Fv*)
(*trkpv7EaOp/sPj2eHn2145sp92vsmqJt/wh6V5lG2s9bbbn34V7/VBaMr5Qn*)
(*f/gOXmy89iryW4132vSUv4MrxZujbT8o8u8EMfpf0E7n85WBv06RscD5LOVe*)
(*MUv/vWWMJhqj0lt0gj5GrkaRsSYYa2K3UlnmNc0n7v5tyt/h3P+boN3qWm0s*)
(*6uvXufpzrXPussZ7Eevv9BHvcd7x9CD6z+YYNxmvl8WEv7Z+w0ervAv3Qm6e*)
(*fljgHLxhnlWmqm/4pp4vME+mGhviyn8Ri53jZ+qiVsr/JyzEx0Hfy1Pb+R7j*)
(*SI18oK/IyWXaTO4t0c7N8oCzxf26KdfOUv1Wq8jfAGBuc7885XoB84fG5GMx*)
(*lzjHV+Qk31Y/Ug7cl/TTJ+Lj++XGYrn8DbVrhbaB+bm2veN9GsiLzCvawj51*)
(*t17Z8dq2UnuKIsf3d+Ksln+J8dtP21ZpJ5hr1DXHObre9W7ci1pYZ+ywZ632*)
(*LxW/vvvwT9af67VtrvyTve9H7pPDYM5wf6VxJEc2qAsbPlWWfOVe1PUueXi/*)
(*UXcb5Z/vnJraZOzrqOczeVbou4Xysk8dpSLr2sc4bDIWs7V5X+3crJ83ycec*)
(*/9boseQJ/W+rvmW+RRzOya1y/bbNuNCPdyiLD7/U51uVLzd2W8T8Qn2T5N0u*)
(*/zL3wdmtf2eoa6s425UhvrxtdspDbVGH0yRqs9JzapJ6fN/5TH2/yzn94T8p*)
(*1yb9EN1/0Z4d6tqpvpni7DJ269yfoU5smGLMvzUWNa3N8caN392F2kwvWGRe*)
(*0NfI+T3yLBKHuPLbU9dePd18IKdnagc5R+9Cbo+5wZ3oz9xluvNp6qLG+I0p*)
(*17Yp6v1eP2wQn3zjvFY1+2tp22zvNt674Mfa6q2trhr6dpp+gb+e9hPfWfLs*)
(*pZ27jQH7G70ztnNeRx7sKdeG/wMfz5vr*)
(*"]], "Charting`Private`Tag$49164#2"]], Lighting -> Automatic]}, {}, {}, {}, {}, {}}, VertexNormals -> CompressedData["*)
(*1:eJx9ewk4ld3XPpKKVDJLUiEJhUQqKyKaM4VKQtEolTlkjFLJUIaMIZkpQzJs*)
(*kUgyz8c8nnOccxS9SOJ7Hr+eft///a7+XdVz2de59ln7Xvdea91rPTaa39C9*)
(*yMLExCSF/bcEe9a6vzoZLO1V8tjyueXCwjiyK2ZKUarQBkGtc6bTH91L2jWr*)
(*nPD1J0naA/HbtGD5Se1ptybXkk+sr/3w9RCZo45W7Zrw1Xhab6LNuURZKTYE*)
(*Xz8ik5Z6tUAD9HwrrHdbOZbkCllE4+uuXRFbfcoOwK24IqOYc/YlPz19XuLr*)
(*vh0Z/FJj6mDxUHhK+KVtieNDq3R8/fGBWdutMuqgKpAd6yd9u6S8+9gbfP3q*)
(*4MttI15q8C7ruUPOXBF6L+DjOXCWgmzKMo6C9CA4c7Ffk5kvQB8t7Rnb5imo*)
(*2Ldo/y6zAVilFrGWNzAfSR3137rLi4oUNCUP16X1gwtt5uHGgFwksemYMXmC*)
(*isRiLPnUOPqhQc/X52nPG2T2gTzFoTuGTMukNgQ59cFpnocXLa6/Rrb6Kje4*)
(*E8YQCUF0KbUX7I640lxls1E6G3n8wdgYUq844+f6oweYKy5YKglkoXkeq72m*)
(*UjRksaJGSkm4B3SEy9pNfKoQ6fD5IHfbYeQpc7OtZXwE/LLDo2S0P6IqkStc*)
(*MtojqGDUwxB7QnzKlnlD6w8oEP1jtWluBKk+KSmJSh2GJ/l7Jcx6y1De2TsN*)
(*yqGjaLSLY3ei4DBcWX/4gO2D9+hMxtwuUxEyajlmQfcJHALtx+IPvSxKUba8*)
(*6UuNp2S0QSC9w3rtECgfWrnuTHkJenA3QL9gnoz8bpPygp4PwjSnxxE3DOfL*)
(*e958pmM4d689+lIOwzmkNx9aheuR5uEcPrGaATR/RPhZRiQZNk39099+/wu6*)
(*eMB5TiV7EMnvpZYri5Dhy1UXj62HP6OtYbXN0Q5DaExTwl7uxShEuq0oFD7/*)
(*CY2uLp28Jj6M+iLW3xWWGgXdR1ZcqgWVSCPIQ2kzGkY10XIZmXkjoJ0edQfH*)
(*RydWUgTH57nE4FEcH2Vfu4HvLBWob/RSsEL5CBLr8dAI6xmGLE2qyq/+chQi*)
(*LpajIz+K2C0ODNQ7DcNaRsMEn2oTij3N5izT2ofU9vnaudpSQFpPLF+otAHN*)
(*JVIDhUr7UcfdC1YGQhSITq8K8XetR0F7t3TtfTSA5A3OqOsUkcHN2OXV84Za*)
(*5GzTLMB8YBDpq5VraZuQIcTAtCX2aw1qfvnMxHp4EIU0/NNGnh8F/TwxGxyH*)
(*VW59nTgO16fFbuE4GA8+v5jb9AkNZMSIL5kbQuJ5iv55WqNwiZO2chfGEwGl*)
(*ZRwBGE8aZGqmqjGe5Ns9ucnR14IyBgdHP8X0IOf5K8cn+ilgk8a/2VGrGVW1*)
(*2DVL7+5D32a2b0EvKRAwI8u+nNaIXO4FFsUu60e+ZzdsmTSngMDNgNf4ebXe*)
(*VIbg56W5ylji5z3W4DHH9q4evfnaX6piOYAOb4gp16wjA+J8xXwusQ5pizeT*)
(*GuYGUFbDpbTDXmQ4tF7syYUVtchPfLZW6N4giiTNDJkrkWHlqgPzzaE1qPcs*)
(*y7v+JUNIRL+8V5E2CiK2s03WYu1IgWtf336pLmSV8z7Ui5sKeadVXGsdW1G3*)
(*A1vQpaluxPWcuebDBAWSlURy2Dha0If891/vP+lFFT4VPoUVFFjuwq6f8KUJ*)
(*mTeS/d649yHPw17C/U8o0GG9VZMjvxFVGNJVq7f0oyGj5DghQ+zzPh6Z+Hnr*)
(*LbOe4ec9vOXcRfy8wyf9iqwG61F71rKDWUcGEOrV2t9PIkM6r/zTEpznmWxP*)
(*FDCez/TKJbzEeC5LczpKEu1E3jXJwTHYc0UNk02xKBVW0TYI2lq1oxR1d5OJ*)
(*QRJSM9FYWsdHhehhTdLEWCtivXVOz8OxG8WuKWyJ/UUBVwcB0x1xLWif9tgS*)
(*zZEetF8zu3tnJwV2JjxakevajN5edHKKFexDP71/urVlUqAr19z4hnMT4rT/*)
(*tofvdR+q53EN+ehOgZlbep4zgY1oSSlvpqVqP3KXVBgIPE6BOSa9dPy8hk6c*)
(*Yfh55zirL+DnFZu1aFwzREJVrAenT2H29s86Zn/B7ATpldg5OtH/+6RCgsSh*)
(*dWMR7WjXWnDUziChiQuzS5cIUuGo43OnBs025FtQ+1mTvxuxMjS4OJZSITHm*)
(*SKK0QCuS/TSqs8+sB8mlzlbeJlMg9oNBNu5H/onxSdyPiokmi340XeafwybY*)
(*jOrX+1w00O9DXJvXJiVGU0DFRahhbl8TslBu2bIPu6dO16hsjtg9ndt6b3ss*)
(*huMtJmmHVgxX04l0o2gMT8I+wl7Czr+dK93bmxFb3o5YXhuILvcmoe7EU5KP*)
(*hajgnKoQS3vUhuxOa2iTP3Whx+ZcrAbsVNBrOeOM83PeRvYpzk/HC/mfcX7K*)
(*WqQZstxtQcJWzdeqV/aiV3rlOz+3UEA3VJf5QmQz4ttyZoq0rA/NvOjIrs+h*)
(*QEXXy40XMH/HTNzJ48H8v47V7rQc5ncCRwJXAk/CPsJews6/nUvJeM2O+KF2*)
(*1BKXnTViRkKUafk36euoQN6Q27DmUxvyWEiZ7HvQhT5nOr7bu4oKm+jBVaSq*)
(*VvRAn/dgfnQ3CvikdvbOLAX2io1Gjfe2IEv/p8wULM5QS+/OMbA4MxppK5SF*)
(*8dKH05g/AuPpP+XUtU0YPwl/E/4n/E7gSOBK4EnYR9hL2Pm3cwXyXdv4baEd*)
(*lRprKL/XJCHPVXm3fYSpULtcYbvtbBuy8LbSvn+qC7kZvaQpcFHhWHVNu8bK*)
(*NjRq/ZlkbdCN+FUnX1kyUWHlDadBcez+hMQI8xtg92mAw8HoPXaPCF4SPCX4*)
(*Sfib8D/hdwJHAlcCT8I+wl7Czr+di5y76+AoXwe6O1GrIC5LQk6zzo7b1lOB*)
(*b/OmOh0sTm7JXXbNFIuTyWwvV3ticTLk0oyePXbP2+5QyD3YvT/X7z3mj913*)
(*4v4Q94m4RwQvCZ4S/CT8Tfif8DuBI4ErgSdhH2EvYeffzrXTydr8jlQHOiZ9*)
(*MG+VEAlpyMRMpGOfD7w6Li+FxaMHUf65zFh8eiTZXXEci0vEPSfuPXHfiftD*)
(*3CfiHhG8JHj6h5+//U34n/A7gSOBK4EnYR9hL2Gn6u/zqP7rXKZlPXb2BzPQ*)
(*zYzopxzmNLTGARKNTnYDC4/vI22s3vv44L7xGazee+l+b5MmVu+dGT5zEK/T*)
(*vjZ1fcDrtCnWs5p4nbZ+x9kAvB7odZqsw+uBTO/TTng9kBrJpXeXuQGF6D+Z*)
(*tFMeQNtcHGe7h8hQduGsEZ7vPPTP3MPz3et/dNfj+e7r5b3Ptsq3IgnVSEkr*)
(*jR70rSid7dQYBYw232tT125HnDVGpOesXWi2UHfAgPfv/rK27R64UklC9YKB*)
(*qNKzHfkI3nVbIkCFpXqn/L9rdKOo8f1FruvaUOPJjWYpzFQ4cOvyAhnDf/5N*)
(*ewyOf5dI4SL+5KRvcee7e9Hw0yTrZVXN6OvcfUgvpEA+1eYBbrfF11s6+DnC*)
(*s9gW8/XwtxmE1yX/7AlgxesUPu5Bcbw+OSbwXfDosEfJxtgWG7z+/yhrMrqN*)
(*oQVvLqleLXsQixzzMz47/qSjmCtHjBQ1W4ErQb5V9FIhEjmspBeVTUFbZ+Qb*)
(*IssHYPjOlFx4cymqjgxKs7cioxVmaf17NYbg0u2NdeeMKhFzwsMz7QPDKGm4*)
(*WCUsYgTMnRpVdv38hEpfvj8wRh9CNzvdpxN0RiEl2qgAr/cqMhS58XqP2b73*)
(*MF7vFRwIPPsspB6d3n6tyMhtAPEWs/yMLCfDuuqCjmD7RjTTs9dZ6kQ/yqh9*)
(*SNmoTYHzz2y7h/2akKKVQrJjch96nrKtO8GLAtoyRnl43KEa7GLgcaghRuAe*)
(*Hn8a5RzlUtlbkRvVPF7NpgdV88wzxkYo8J1++g6eJ8620z7heeP6E6vFfDH6*)
(*im/55K52VCtQ8r2Srwt5mzuzOPFQ4fl60femezqQ8VY75rLlJLSg22XMJ/J3*)
(*PiS/zxDK+dGJfGYfdgkc7kAp7LpyV7HP998JNFRqIaGR3Kulj+ywfGTOU2zD*)
(*T4VJqasTeDyUFxtoxOMhT4j/YjwUvtcaQzfpRg9MOmStWdvQxNQl3eIFCtzf*)
(*PxaMx1WtBI87eFwd5W5ZjKtGIv1U9rIetNppDf3m+xZUstxNYl8PBY6X5xqt*)
(*Uu9FjnmOgRMnWtDMdMu8cx0Fxuer9P2X9KH1d4IcSfHNaN3gDsSch+1jqd+G*)
(*18H2V6VF8Lr4zEEjCbweJu/3mMkL60PDCyuN+BOb0NbjK0ok7mN1CNIetqvo*)
(*Q6QZNfV54yb0ND1UbK8zBZSVLgcf2tSP5BQS4/hKG5E19563W4wpEHd8kOuq*)
(*QBwSMKTlvaDSEdz/lns1qhUCLwp1mK1ORZpCWVf0S2nI2uXEieAhEsjFxUrf*)
(*2/weBZ0J6U3SIqP+rH3m8pZDUGue6N9r/wrdPmTQKc5JR6plvZJfXnWCk5ry*)
(*mlErhIxz5w3HusiIw63ioV7ZICR01Oks1XuJ1EeX6U0epaMhobPmpsEdoNQf*)
(*5YXrNYcAllJcr7Gm3sjB9VruBRFfb98EdMNrTV21Jx3JWrFe3hzVDktv/9ou*)
(*PPYO/RK5vnz2MwUtexuhs+XFADAbf5/3Z4pH9s/+YW7LoiOZ4xvd00vbwFhI*)
(*5MWujQXo1I/BQHUZKuo0pkLFpgFQLkzMqc+MQ0bZttfS2ulI4tBy75ofrVCs*)
(*zzJiiuHDHuvHnoDhc34yvfECho9T8sksHkyPt1PKVXE9/vKhqTSux//GwwXK*)
(*K/93EZ3ohHfdMtekDpTWkf6WCVuvP65PLQpOQ4neplYFwTREI3VIFgZ3QbtE*)
(*sw5tKgfJuuy5qcEzhqbivn5f1dEHpwTlNUvXxqB1X3hiNwkx0KGk8gX12BY4*)
(*Lu2isIwtFn074TOoycFAH7ctkaR9bYHUk+H9ml6eJf80DF9d7D/8sDUdOaUN*)
(*VbRBRy6TQMS9hEkun85AyHzFW5p5PbDKbL+l+PkJ+qUu9jRiioFeCjaytm2o*)
(*h/6jmdbKb9+im+w1Nu8OUJGISD7HTdYBOKgvbOzvnYdktl4jWxRTUVGO2ps+*)
(*437gDNX6PJmeg76M1547LjaGcpt9xp+V9oHwHT+lWZE36ODlKvZ7LmPIZVt3*)
(*JVWxD/aHzvrqVmUj9y0RWgtV2Hnnen/Z3OgFlq9jn/QHbpdsSrfPwu1/ZfRw*)
(*VKZVDcZP72yvjM5CprQt98c5aMjzU8FKX78eIPAl8CZwbnI7cFxvRx6SFOwc*)
(*yq+joqmdS7IUoR++kivlRxUykVlSzFo2LRpq5165Yn9ON9iSx+iUnCTk/65g*)
(*RdZmOjLMUdGy1+6Etf7VDn0Yz09Z0Upwnl/6MhWJ8/zN6hnPhJC7JZnW6R64*)
(*nQbq7MfuOx+EHm354xxHotBZ+4bZM4oM9Gv4XFLz8hZYmeXpsk0yGpG2Tjdt*)
(*lmQg/cjakz90W8D0qMMjvdfJaMUQ29UIMg21XSW9PatGgimlrjVmRkkoOaT7*)
(*tZ0sHaXpnR/9JNgJmZb0mWiLRBTgdIQ8dYmO9ALP3XvH0wHdbeHh9kXxKEDe*)
(*RjYjgo5+rqv+MbOtHfhdpDZu0n2B3lufyb1dQUe0806F5afbYLreO/7YwGtE*)
(*uqNyhvXBGGJIZnZzifYBNf+iiptsNlrwPd+D94UydnZ9wPtC9ZyN3vr3MlGo*)
(*m+7V5H009It/l4dNazeoKaT84N+Qjpw7EsUqvGhIsX8PZWlDF5gpC7Sfx+JJ*)
(*I5+WHx5Pos12dgRh8cTb2+/0x5znqH7SdU/2MQY6Nlk/IOXaDN8oT5+umM9G*)
(*bWECStNFYyi1gazPCO2FqVRF1+82Wcj9fPDqw3w0VPjcxZJm0QODF3jO2mH1*)
(*DKdBUS5ezxw+dlkGr2ccky7TPDnTEHPq9+n18TSU1BtUTDfsgpOnRQ/Gxwah*)
(*4wHVLmydDCS/M/eW92Q98H2vWpO5KQVRtynQokk0dCTr20MfexK8Ddo2OrY2*)
(*EGm/5o7bM8FAQTLlArP768HUxOYQOEeiA+eU/UlqDJTXvfAt5n0ziJ5eGJL8*)
(*EYheM8md2jXEQL6tNu5myfV/jQ/7zu5/ZFUfi/bxKPftmKQjz5tVC59tWuFU*)
(*lQTZQCsWsfRsqHZbwkAGAV63w4RaAWzF5dwXwpBzUQHJ2IGBzOXU7oZ5NcHG*)
(*kKyiWDWXkheuPx7jPBQ4qrwRDmhCeGbZzDHtCCTAY2YVZMFAg52FMk0/m8Dk*)
(*4Letbtg+V9b+msX3EXgeVRKK7fO6enJl3hOnEi3J4nB8n1Cra/YBuzXgVkBs*)
(*nlFLKJpPzO3Uuc9AQ/3bdW5zN0HCwWVB5RXP0DrK1am8cIzPmTO1vimN0PUi*)
(*U/S5oUPJYHDcC3wfLRehYH29AyBiocFr9OUpsjPdyFL0ioFM7pDW8ms3wi7m*)
(*63tUKSEoUpT1nn8eA93Koe5zHWuA2jc70GMnuxLjCsEUfB/u8F0cJ++rg3PI*)
(*2cdr+EOQxFjy7UPlDFS+skxFOqQBZAZf233UD0YNl4LO89Qx0FKvlC2v1Bpg*)
(*HeQ4eOl4lGwevm2H75PnXXXp0QMt2Lbee0+NZTqKUQ07E3SHhty/mx3f/7UL*)
(*FMOkpdmwPCXA5r0bz1Mhbseb8TyFlOWWXW31LGl4dfQyvk+DwK+3Oo+0YYI2*)
(*qBFV54Eosa3zNrfGEa/eJYuYlErYzm6ZkeThgU5wVka022LrFmsd3B0qQd5L*)
(*PHZJWziKCVceM7vCQFDr96m6sQmKgvMOTMh7lnRaX7LG9z/BpPuuZ6M2tK3Y*)
(*v0VnlwfibnFJ3OYwjn75LDuUpFkJFz9nRFX63C5p6Cdn45+vCnt8xTlNDQIH*)
(*xIWDhjrQR21rfn6TTmRcoiscgPGN3eMNqV7DvYTi1OGKf/5uxmoD7oaD8CMv*)
(*Jr8n+DE69MBBSmQVVq8WHGx8X18LK7h93ZuzHqECg2WXV/GOo37uBdPR87UQ*)
(*tt2Xoyw5EJGaSNEcFCzv/LPBPdenHojvI76f+N5Y2fD5aPUnyNzwlOD4PAOJ*)
(*ljxrL0F1kPySbbTO5wnSKrZub5lloJH303lT83XgdKE2w/FyOFrLe6h3xoaB*)
(*Lirv3P4upQnOOz/swvvba/lTBvH+9nmazT68v71KUYpTtSYVfbGas4tMoaFz*)
(*lNUnglS6INomXmyPQCJSOuQQ/+UmHfWqNqStp7VDqaec+bB3AIp1dah+zzaO*)
(*yoOX/ArWrAP2pEMXHenuKKLAa9NVp3GU9iXxMRtvJQga+wkxwsJQ11ab676u*)
(*2L1bPxN+1qQJXpqM2EpmJyLBxuuD/aZ0xHVYOFdUtQOY/vPH3ebnwjSGM+z1*)
(*HmhLiJX4s87CxPQDX59Pk0u8KyX+Z91WuHJx/YVrwbLI75v/rF+ytJzF1w86*)
(*P2y7zdj0Z33HO/Li+lKrTjXKyv+uGxoY/MTXUztVvbdrb/yzzrsne3EdXblW*)
(*GB0h+mcd+zeHr//nuQEYSqfkpOcLgL74pIBB5nqKotkASDsUj3EH5sNqCcXL*)
(*WP0DpoK1X2ux+kczieYgGpALPA2jT8kTVJjw4Szaz9EPp0kO7iE9byD8S8KO*)
(*lbpjoL3f6EMg5i/l213W5tdfQ1Pa4ZfcCWPw+Dwmbqi9oM/ygcVVNhsqvdzE*)
(*/MfG4PSNzkYXLO/s3GLpt0sgCyI/vLY2laLBZWU2+12YPm2KT1SS0f4IDYvP*)
(*kd8/j4Dlh/oIQ+sPMNEl9XjT3AiMJq2NxOcOMdK9Fed7y6Bi+tQ0pmfhicU6*)
(*HlzPDkcvG7n94D04OR8+aypChsysqI/43MF5x4Kcl0Up5FbNV2s8JcPDddey*)
(*8bmDSlzLtdPlJTAfdN2xYJ4Mcz1Wj/C5A1eQVLzrXBHUQwUDq2PhwKH+O3gd*)
(*G9N+P6r9/hfg3pON/R2EhWj5PHy+oPN0/V5MR8Pcdj46pqMhh2OjJa6jc5Pi*)
(*7ITPfwJes+yV18WHIWm94HV8vpBz7n7NvoJKcFZrOrkZDYNp+a0IfL7wbxwa*)
(*fz9PXY6K+c5SATa+1DSF8hEI2vZDBp8vFAsa/JjrLweTyUdfdORHYarmeTU+*)
(*X3hG3hMrVNoATxef/SBsr2OG9127Uyxc/F3rQVn069jeRwNw2P2pCj5HML4/*)
(*aofpSmjNzdqK6UpYF2+tiuvKTuPPcbFfa+DDlz03rIcHITBD6Qs+R/jbeYfP*)
(*eMnlNn2C5HcqykvmhuAXD6cbPkeoWLKsQ9GnCo5vHlkfYDsMCeRIMj5HuEYx*)
(*4MF0Edz35erGdBJI9r8Sw/XRq7ITP5bRGqG6qvIjpsthq/uVzbgeJ8717F/n*)
(*OnRtO4XtXT1Qy499UbEcgNColGJ8XpD4Iq3DJLEOzGWZKQ1zAxD77XoiPi8Q*)
(*kztidWFFLRSnFXcJ3RuEoiL2bnxe8KFsuLk5tAaKrVWq+pcMwXT391Z8XnCn*)
(*OtoW04dw3MLtOaYXQW1606JOtLk69wrTy7AlzvkXppfBdYmEN66XC9/zaCV8*)
(*aQKho4FP3rj3wZg2jxDeZ7g4372LIx/Lq02xWtVb+uEm0+VofC7w73Ot+30u*)
(*HbWHaVaD9cAfqX4y68gAWFk57MHnAkc8XnuXCNeDl1p9hELNALiPJ0XjcwG/*)
(*q8d5ba2wuCjnZjYxSAK9Fv7F/r+S/qvmibFWyNEKOO3h2A3HXkgs9v9DRS+e*)
(*2hHXAnMrcjk1R3pg+vKzLrz/n22utZCD1XHrJ6zvxgr2QePAEVe8/69UTDl2*)
(*w7kJOIyr1Ple98FIgkIQ3v83IY/bzQQ2Aic1Kc9StR9UDE/24v3/v/nrd/30*)
(*rycV2OyPC4xFtMNHDaM72hkkuN1CWuyfa/Kb2DZotsHig78bKti61+B9hgSr*)
(*49HSAq3gUZtqvM+sB4wM5Rb7vX/zi7ehaCqbYDOs02K/aqDfB1Vylol4f1Kf*)
(*u/3j3L4mGFvzS2Zfax9U36xixft+hB2EXYQ9f7P/RY8oLba8HdR31G1a7k2C*)
(*wYr9i33ysZvfntMetYHoh4aj5E9d4NJQsQTvP/+NVz9Q6UmWuy3gFZ9gW72y*)
(*F3w6OxXwfum9R7d/WEQ2AxIgz5KW9cGztaFZeB+SwIXAicCHsIOwi7Dnb/af*)
(*ZwjJxg+1w5Xd+a9HzEjg+HHTYj+chVu2ds2nNtjlemW670EXkFn2L/ZV9qyo*)
(*KidVtUJN+8kj+dHdMCPfcAbv35Jt14aN97ZAf6vgckpMD3AmffmJ9+UIPxF+*)
(*I/xF4ELgROBD2EHYRdjzN/t3B3/a8G2hHft5cvd7TRKYFCUv9r2fIRVp29k2*)
(*8AT/I/dPdcFH5LzYT14qUNissbINln9V6LM26IY7X57/p0/7mzcEjwj+EH4i*)
(*/Eb4i8CFwInAh7CDsIuw53c/98/zzzxofbPGKF8HiIvuURSXJYGgxc3F/nat*)
(*SniNjlg7RC3mzS7wrPBa7BsTPCZ4TfCZ4A3BI4I/hJ8IvxH+InAhcCLwIewg*)
(*7CLs+Rv+8vKqZnekOiBzlVv+KiESBDwJXexjE/eKuGfE/SJ4TPCa4DPBG4JH*)
(*BH8IPxF+I/xF4ELgROBD2EHYRdjzN/s7o+5K3j6YAbPx0/9gOhSujxXtM8R0*)
(*6L/rjYDf9Yad52r+DQPlsGIHPNXA8u8q7nSBbiz//i0/kngWkpnCauDSkfm8*)
(*Riy/5HD1bwMsvzRfaVC6y9wAJ5MnWO2VB+DVM8sJvN/eo8ofpoDFT1Npo6Uc*)
(*WPwUcpZiOovFz3d/yS8a1VkLbhiOsxd0z9RguB7KZmJtwfA0vXXw4Vb5Vqjs*)
(*T1Sw0uiB0JJnS/H+fKz+usNmGI5K395znMRwPRkisPIyhqeOnXiTunY7kMW+*)
(*9j5n7YIT9HWLfXtFVpHOMAxHqfvsnl8FMVwvHs3M+P/gacF0QKFvOQlOkdlB*)
(*fU8HzJOXp/CKUOGwzLmRK5UkqJ7dWVTp2Q6G108v9vk1p+LuvnjTBcv1JDSq*)
(*XrRBQ/MkrZSDCoYpmYHfNbph/QHzPNd1bWBVnXge7/8zx8loTyj0QFm09QU2*)
(*tVawiXL4OkGjQN9v/lD/xZ+FTYE7krF7vfm97tkx9hao27Dpfj52ry34g9PO*)
(*d/eC+uqrF5dVNcPlYWFVfF6gHH/F1t+qDwq2bog4MdMEhRwL5h/CKH9wJ/I8*)
(*gf+t03zWb3/0QZn0Jo8VS5ogs/7hxmkryp86hqhriHpGLCxh52P3fug37llq*)
(*KNEI81do0zE7KX/qeX8/vxm8nh8suO6n0CUOg/SrriUPYmFbjN4Bp590YDuW*)
(*0iuv2QoXtT8+2XCpELoHC0KjsrE6w73eGZ87rI4sjglrLoWBwphReysyrOvc*)
(*8gKfO0yObLh0zqgSPMlRHu0Dw/BTxU8YnzuseyPXo/jzE0w4f7gwRh8CL3W9*)
(*PnzuYPiX+pD3cZLqs5B6uDj4rs7IbQCenQ3/hs8dNj/pLQ+2bwTR0DhfqRP9*)
(*YJ55bgifOzzSS64e9sP0MVjkOCb3gb+JfQc+d/hbvi61zpVIZW+F9rVnM9Vs*)
(*esD6RTkdnzsc/Es9IHfIfMnkrnaIvZ35o5KvCyz27lucO3TIr0GmGP84zwQu*)
(*KcP4KM1e/7/nDv+HtzbrfYVzfnRCWGpJp8DhDrgzp7U4d7hccuyMUgsJOvLa*)
(*ih7ZtUPfCloRPncg4v+S3/F/9Hf83xX87CXdpBs2+8VIWrNieaa0XwefO5z8*)
(*nUdcfucR9d95hGWI/zt7WQ+w5LQP3XzfAvsU7ojjcwf/pVfMV6ljukp+zG/i*)
(*RAtsq03+hc8dioIvnfZf0gcV1q3WpPhm6L+QUIzPHYh6mqivibq6gf/HfF5Y*)
(*H2i1SxzjT2yCNSX0Qnzu0CH0Ycyuog9+ilxTmjduAmYe80343MGu+mnEoU39*)
(*0MXZ8ZSvtBFipZ7k4nMH3mbu1nOrU+EUl125fikN7orM0wKHSEDfnJrts/k9*)
(*7K5axvVKiwzfu1pl8PnCtQ7Fyi77V7B9IkBagpMOB3wjaj6/6gQVupr4iBUC*)
(*x3tb/ca6yJBlsWCAzxc6AwrKWPRewueHwTGTR+mQ2ua98lxwB/D8S5dp/NZl*)
(*gV+YJTx9E8At9AXfZ0863PqZJ7gpqh1Oxdkbrxt7BxGnixRnP1OA6598fny+*)
(*8O54Z8V9pnhgXieu2ZZFh0sDJ5XSStsgMaG/WXFjAbScLy1Wl6HCWl7Opfh8*)
(*wexLSnRtZhwEq5SmprXTQdn7idpnfL7gxNZnIhAHnAYc2glUOhx3ORlsEdUK*)
(*2/6ir//Gt/7dqg/fRXTCJNNevP8NXJxpi31vnmXV5QXBabB28Un7/XMXhIt/*)
(*HqVO5cDuwsJSDZ4xMJ6Wd8HnC89toP3t2hjgtnPl2izEANJ2puD9sS2gY7He*)
(*fAlbLCgKTRse5GBAu4NpLuVry584Q4k+uBhnTlnapvTskQCFmUL1FSaBQLYO*)
(*Tc6nM6D54BF5ink97AgddJX5/AS6pHnZn08xYDqu+0HThnowXj2trfT2LWh3*)
(*Jqe8O4DpDYtXxTasA6BV+17rgXceONT4bLhQTIV9DgMW+HzhsZRv9UR6DthG*)
(*HQ8+LjYGF1quxODzBdYRCY0fIm8geP7b3nsuY9DvfcQBny8YJQ3F6VRlw+5X*)
(*Rg4LVWPw6pqiCT5fIOyfXtu52A9h4Zry2XpEFCTVcmc/RmfB/VMdeeMcNOho*)
(*Nr12z68HVj/7uRTHV+nuxUW8G/K+LuKc/yljRGdHHsSG5cm8rcPiyPYfmvh8*)
(*gVx37dugQiYEy8peYdOiwYYSnU+qOd3QaG7oOZKTBM68QpezNtOh4UhEmq02*)
(*Fi/qN07gPL8wEieK83yP2q8FnOeEndcuX17sC+WZ2qvm+4mBVPB8BOuRKLin*)
(*JXTmrCIDPJhDfRuXt8C3+8adlcmBcDi+fS8HhQF8600N3/rUg82+6UgxyWio*)
(*OpC+S0ySATWkjdLTui3AQemoPvk6GWJH1uRHkGkQ+uuV+xk1EnD/sPM5Z5QE*)
(*gB7/sJOlw4kRg5wqwU4Q3308IdIiEU4Fa0pNX6KDsHKXUQFPB6xI6L5gWxQP*)
(*sWKq1zIi6PBMVqlxels73K3p5RHVfQG5MwHjtyuwc90QDi873QYOc7YWRwde*)
(*Q42YUxTrgzE4xnrpFj536NmdzoX3fxQUq4Tx/k9hgBgD7//MyVOMde9lQjaX*)
(*zMvkfTQw3PA49UZrN3y272HwbkiHChO9sxVeNFi+TZgXnzvEqW8h43FGhmmy*)
(*CI8z8kaPluFzhwS3l0ylOc/B7t3u0OxjDGCqfVMjienVad49psvnsyEu0sBh*)
(*umgMaivOuNFDe2GCJ+/MpE0WXPdff/QwHw3Edjo+GbPogckkyYN4vVeYO8XA*)
(*6713582N8HovQ61oyp0zDdh3cMuKxNPALTGSSjPsApr92Eh0bBDoeQkWs3Uy*)
(*YPk6w3jPyXr4GFS1M31TCvTJBW+IIdEg6SZvkbc9CYQfJtQOrg0Ev191/Hsn*)
(*GKB2lzl8an89sCKzMmXnSNhvL0shqTHA6Pratqj3zTAsjOLFfgSCeeL1kF1D*)
(*DHih45hv+t+5w/+JG7PWrGUW9bHQRfY5KjdJh4rlM1WfbFphVyrPHl2tWGA5*)
(*5qFwdwkDWOdn1Z4JtYIb9ZyT40IYHI50OnLagYHFRY26p15Nf/jpNyG02Icc*)
(*iPSZOX1tM3y8JzGmpR0BZI/ZkiALBhQ5d4g2/GwC2bTJc/g+DjdqjuP72Nck*)
(*vPvf+6SlpCzuE0S7o57ktAlycyu26bWEgqs++zbd+wyI9y4xuMndBBu7yAdK*)
(*Kp6Bek7ggfxwBkS9ekTySWn8s4/MhY2L93obk5CwYdJGqNY0m9f98hRkd+gc*)
(*LXrFALihsYVXuxGS99cZ7qaEQI/n7S/+eQwQvDBofGes4c8+70R8FvcRW+fq*)
(*U8MQhYovh1s5+EPg3vunbw+VY/j/eGMiFdIAQYPvyO/1g0GWIRTPU8eAI2Ix*)
(*Oi/V/rtPgNzHxTh5QeHGbgUPcbD6mSL1yTIdJPPDMoPu0KDYRnQNfO0C/2we*)
(*Gp6/DmR4h+D564tInCqev4h9VjI2L+5Tv/JpS8h1Cfi0mpv5YZ0HZAxdvHvz*)
(*1jjcCZQvD0mphBWfT+c98/CAxB0qgh224xD96PWYnUMl7M9byPjZGg7rTQ+d*)
(*M7/CgLn8bK6qxv/iX7Dp0uL+5lc1ra9zSEBcuILj/l0eQBEb3ijtMA52Aisa*)
(*IzUr/3y+1Iy+iM9ljecBXOKiMNNLFQga6oCVG8T4+E2wvES/tR7v/xOff3Zs*)
(*12IcCy3eXfahTQy+Xi+WqQ9+DPLjyU9FVo2Ds6+iaGF9LaYXGKc+Zj0Cdlfd*)
(*hlW84/D+0Z2yvvO1cGP8dWcxFt/UhdZ14fHNnf3guzdYfCO+j/h+4ns3nD2r*)
(*Far+BBTetD0Yn2fAWJHFz3xUB0uuJ62p8nkCLt9jj7TOMuBl4sPa8fk6iFl6*)
(*t8Pmcjjoi6ee/GHDgPw2vTv5KU0QGsj0BO9jD94Qk8T72OKXJBrxPnbIo2SB*)
(*PTWpIMr38mNkCg1cTFZyB6p0QX7gBLuyQCI4qjrNfrlJh9CejcLCtHZIS6Oa*)
(*t3oHQOv0O+UytnFQ6CtVfKRZh9WfwTNWdHfY3PIt8qrTOJTqhG2b46mEXReG*)
(*PEfCwkBYPYzk68qAhfZmurFJE3AmmB4Sz04EyuprewdM6dBx7MPGDaod8I+0*)
(*SgSmK9HWh1fNMV2J8n/+1MJ1ZUNQwRymH9EltccRmH5ES6pc9+H60URb8zWm*)
(*E1H6zZ/f2Uv70bT3umW4TpROsl59N7IZkZOUdTE9iDgLfdhwPajipKqL6T7U*)
(*rfKNBdN9yOJy5aLuCzrq1oXpO5TA+fwupu8Q6/Mzi/ouxkdCDtNxiCawTg3T*)
(*cYhDkXdRx1lf/O6E6TVUw+Z0CNNrKGbDCTqu15wVYwDTZcjFUuoapsuQYv7R*)
(*b7gue6iQLI7pL/Qytfsipr+Qh+G9B7j+klyYv47pLGSiuyIR01mo2ObnBVxn*)
(*BVzqtsT0FPpqK/AI01OIS2+zGK6nvieWSmO6CRn2xa3FdBMKqhP6ieumGeFn*)
(*cvXJgWhntkEZO4WB9F7vGyzEeBWuoij/BqsbE2zMSwewulFQyo8F/32NHfvz*)
(*b5n4VMHywpA37rbDkKmrgPDfg3hj80qkVbgeJhmJkmI1A2DP2/AI//0C/sep*)
(*XXyqTSDuH+4l09oHucFmt/H39mNLlS05+lpA+rTtxCdMdx56mHUMfx9ecp9V*)
(*jbVYO7DYnsPfM4fW+07h+Hvmmdqzh0lYHC8/PBwUgz2ftAQuxvNib+vmNVh+*)
(*Y40/9+2UVTtsKTv+Gn8vOl1nj2KsYzdMGYfebB3D6suCw4vvG6fZaW+7MNID*)
(*Ux7fMnjiWqB3haQx/h5v7U0QyRLsA5ZQzWURWF4M/lXCjb8fezO8kCz+ug+U*)
(*NvGsMnBugqSj6BT+3unqRubT9qr90N7Y19kT2Ai8o7MU/H1OpTuFu6VK+yE1*)
(*wz6JubQBts35l+PvSa6y4x46KJAFz8OY35yRogGlYbb/gHAPdOgrqlhh9fCL*)
(*82Vi8Vg9LLb6nMtlrB7+H9pS7ww=*)
(*"]], {}}, {GraphicsComplex[CompressedData["*)
(*1:eJx1mwl8TNcXx4PYldpJah8qaOxJaruCkLELtVNFLGUQilpjr63IWIpYIjRC*)
(*lEhjJEImmUjIKouQmGyTSUJkEZQ/seT/Zub9zng3rc//839933fmvN8999xz*)
(*z3szaTd3uYtrVQsLiyzh/6oJx3NT/W7u7rZqEH/82XbQiY7yAIbzXX9W1N4c*)
(*3IhdeZZeIZNriJ8fqelSfYMVk91q0vumIpa4vuhOvrN9W5YQ+e3fMnky8dwz*)
(*PY9sCm7P9tpGxim0j4if6GBhKX8hY8P/mFugUmiJL350dnN8aSc2oLdSVtsi*)
(*h/j071UtHCI7M14vdOKcP0I/zr9qFBDZISOY9IPre7kN++CnJv3gAe96deoo*)
(*fB76wce7P835y+0u6QffZ3ttbF/XKNKJ+yNuvC7owTl/hE6cN//Y4GuDf+gE*)
(*T75X0b5DRjTpBI+dPy5uT2Ec6QQvs3Y5XO73gHTiPphH6CQuxofXBT0454/Q*)
(*ifMp39tuMtwXOsEvLd7l6h6YRDrBBww93NPKNYV0wh/yCjrBMV/QCY748Lqg*)
(*B+f8ETpxfrC+85y/3B6STvDd5ffD+7ia8xufQ55DJzjyBzrBMV/QCY748Lqg*)
(*B+f8ETpxfkc7b2RR7XTSietYd9AJjnyGTnDkD3SCY76gExzx4XVBD875I3RW*)
(*sTD8y2FOt97U6ynUAegEP/756BFlj/ukEzxafabFA6sk0gneS31jbvGrh6QT*)
(*vGqw60ePHmmkE/xNww0ft9Q16wLfqO/nPsErk3T+GJiwXybPZf9MWf3YckMX*)
(*0gke9XzqL4Y8hE7wrmMnRX25TsA/5JyKNsQNOsH3efsktc9IJ53ga7rNdNtT*)
(*mEE6wQPO+Hcv98smnXcWnW4pV+axVr09Bg5o1o10gk88NOXEl3UHfEqji0MN*)
(*8wud4PUf9NV8CHtMOsGj7kYVS/JP5CuV14u3X84y54HIt3y4u+lprLnuW7da*)
(*6qPQFrAwp+yF3Ty/I53gR5NcvtsrrBfoBFfsq7LesC6gE9x53/yphnyDTvAf*)
(*5y1da4gbdIIXW2QGHbXJIZ3ga+YVDXQP1JHOdUn9hB2rkDWb5HnJ6qvupBP8*)
(*XLXL+jiXBNIJ3tv546m2bqmkE3zus7kB94Y8IZ3g+bdyZXEuWaQTvJ1tufWe*)
(*12ad4N/UqNI02COXdD7eWTtMpShisnq3I5zte5BOcMvd1at+ENY1dII7HWmh*)
(*M+QhdIKHtzn4/ss6CG59SNPPkG/QCZ7a2HWwIW7QCe7hX1DLylVPOvv2Sxut*)
(*VZWwtOnNusTmmHWC63qfzty1IZF0gqe8rL513LjHpBM8Se97fdn+DNIJHjf4*)
(*+epdG3JIJ/jAmQ6HlIpc0gk++YXdr4+755FOj1Kf9IqKF+zjsAuDC7b3JJ3g*)
(*dxu1mmyoP9AJPrn8XFulUGegE7x+q4JjhnoCneAbLbY8T7DSkU7ws1fW1/Bt*)
(*oyed4KdWZjkUv8pjaxbI5I2EOvXN7m2HSgS+T/HVgQteBezCqJ6rtKpMlh9c*)
(*I66T3JvJ9NtX/rYhjOzB61k39kq3Cid7XcWvcTcVIez1jWeNl++PI75owtqW*)
(*y7RRTDu8ZohSkUx8RcNpnSwsElm9HWETn8WnEu+2/i2TKx+yQQFfh8iD04g/*)
(*yz08TSlLZ+9qWG0d+YOW+H8de0xfOFwp07Gfr8x2blyUTfxAfbsUlULP1jts*)
(*qD/vUw7xYo3lHK0qn40qdHjZ+q2O+Mi1KcUVFU/Z4k09wxvl5hL37eq9TiZ/*)
(*zvrOvrugVoSeeI2cFTXkymK223tstUUn84jPO8IOK7SlrOGtzXkui/MpjvwR*)
(*caTzWdd8Pvpdq3Sd58i7jnXfrq2xoQ7lG673+LNZ3Y4Zl+gc18HxeVyHH8wf*)
(*+Lz5f1+96hZIHHo+r74d6B4YTvMK+5XVNm883COIOOx7T52vKn51l+Yb9iN9*)
(*Ph8PEq6Dwz5qeqTVx7B7lAewP/a68/t4l1DKc3B/y7R2H4W+FPbwE/HP4wb3*)
(*h8SQHcaBccEOHOOCPcaBccEeHOOCPcaBccEeHOOCPfRiXLAH5/Ujv7BOYQ+O*)
(*9Uh5IK6L07s6T9wijAv24P1Hrf55x+UEssd6cfstc4x9uobswb/K9dWEu5jn*)
(*G+toYEj1pTYlEWQPPqnJkWMhjknm+RbXV9nefu4lQtxgD160cc0NhSyZ7LHu*)
(*Wh6Yvdu9OJLswc+NyPn60EezPdaj3ba8+su/yFfwIfVmXtoYm2LOb3Gddoss*)
(*rfFJmBfYg2vym6/6Ml9RVz02V51wWOgzsY5gP1jv2dCqd0+aD1z/u3XOil1Z*)
(*37LVL6O7yZUZ7EniHz1t5Ep2XHfj9AqtiuyxTh0dUl+OG3ePpfx5PFihzSJ7*)
(*6+72Fz6H3SQ+c59jRZDCj/VfWfRKrrxLz8uwHx6T9MhTyFvkN/VNC5uu2Vt4*)
(*m/IY/PXAjF8eCHUe+QperUaTi1auEZSX4LunO9Vs5xZJehCnPp5jdj6LDaNx*)
(*QU/bcW4DXMbdpM9DF/SAQxf0gEMX9IBDF/SA4/6IJ9VBMf8tQ5cUFdWOJo48*)
(*v9jXsVR3MYY48nllkw9FbW3jiCNvFZvch7h4xRNHfs45eGr2sCoPiCMP1ddO*)
(*tz9mY4478qdk//9KnsYmUp5gftv2mdpxU2wEe+4Sl6FSZDMX7+T5IQpP9k+v*)
(*Z/3GzrzDbr+bf0wmzyIe+s0P8p+Sb9O8IA/n+Kf0KnHpTPs7/JcNa1b2TliP*)
(*8O/V/kL+cq0Pu5sxbU3Yaw3xyM/BH7+Tb2NNPmX/+vtrf+pnaF8aVZb/5fsC*)
(*cP2PGTZ2rirqZ8DfuMxfJMsIpn4G/G2/bxz2CfmAc3r/JPqnfgXvJUT/4LgP*)
(*/IPjPrx/7CfYR8DxfLcqJ+2FIQ/B8Tw1+urPVzp+MX48vxxdF2BvLeQnOJ4X*)
(*khcM3nDVzbxfoD8ftCL6siFvwamvfpNXbnjuBkf/uafWJJ/xQj5HVR/uo5RF*)
(*0zw61tPE3B9yi51dErZUKUsibt3L0WHn5VA24+GsXVpVKvFFwS41bjuG0zn8*)
(*wQ84/MEPOPzxfpoP/HBWJn/C+lR9tvvQRw1x5CPqFbhzTc/FWpWONfxqq9/z*)
(*OlHEfUIWv62o0LO1s4o/lC65R9xyhcN2mbyANe+UfWxk8H3ic2U1v5Yrn7G5*)
(*Dv3evXpjjktYWuophfY5i4l2u9NDFku89e8XbJSyEnZp19wxyU5xVKf4I+xx*)
(*7ujbdUmF39lK18Gx3nC943l7nXtwVVbntO/+L8c9wC0v9qNQz7ct06u1qnji*)
(*V6YuSlu+/zb7ZHyuSiE+sEt9W41LGAve3a2xhUUacY8tP9ssk5njjPvAPzju*)
(*A//guA/8g+M+vH/UJ9Ql8BZ/9e4gV+awsMNN+z+ZEEl8zU9V/RXaXCZnbcpa*)
(*hprn92HTpAFKWT5LKH4QlNnEPI+9Ys5GqxRP2ZETh0f9Ps08j4c2L5usVRWy*)
(*BkHjs9QHYoiX9hqor6goYkccMks3qGJpXkY/rbtCJi9lqUonj8Lz5nGB6wYG*)
(*/fNjsnneqa8W5wt8veMqlUrxgmlGhvbd99rshz9ineL8sOWtfDtXH9rn4L8w*)
(*d05AN89WNE+4z5Sw0cdvfbEOwR+FdpIlulylfRF+Qqe0nVOwvR3NK+wb2004*)
(*tXuDP61b8JpnLQ5tDbxO+yj8HNoVc31oRgfKA9jbW14/5ZAeQOscvJNdSWyX*)
(*kr9p34WfxG7JZzL/6Uh5A3sLreJF6atAqgvgO5bb1tpafIM44oa6Ab+IH+KG*)
(*zyNOiA/sESfEB/aIB+IAe8QDcYA9xo3xwh7jxnhhj3FgXLBHH4I+EPaoh+jr*)
(*YI/+ZPqO0vDw8zZkjzrprYnqp18VTPboW5ZU797y4qiuZI/6We9jy0k76oaQ*)
(*PfqZOQ8u3Ryq7Ub2qKu+jZ52XCnUB9ijz5m+b+r6KZNtyR71dttYNqN5+R2y*)
(*R/8zcfebuhp1d7JHHV5q8VvV5lPUZI++qOR/iy30+3uQPerzbx5BOyOEugSO*)
(*PnyVo4dlkrAvox7BXxcX5dOMhd/Svo7PvdOO2GYv9Amwx3rdUVLnxjGbMOpz*)
(*YL96aN9bdd7fpP4K/Y99dOeYovP+NH/gymkByUWx/uSHvv863OfUhP1C32Wz*)
(*YJlWlc0GJP7TPUyxj90rXFvl5ZNANntjr1FKWTbznP5ZaS9fycp/DdnZOvMi*)
(*5RN0nnw6fp1TFfNzLsXpWHb7Dm432Oxhx2pbWGSQnh1fj21naeFPOlDHRnwa*)
(*0+3ajJ7m9wv/cUR/2rzi9JW+QtxwjuvgWLdj+9RdZWERxo7uCZ9VIqx3vi6i*)
(*Hnb6QxsgBIKuLzxgeD69Tn7p+8SIB1nxpc3IHuNVdxg10t/tAnF6P7D4XPS+*)
(*wiv0efiDH9wPn8N9qa6JHP7hFxz+bZ/bRii0T6jfrjltvkUvWQj5QV1HPQdH*)
(*nUZ9BkfdRb0FRx1F/aS8FPMXz4/g2H9fsoMHep4JIo79N29pXE6M0NeBY/91*)
(*GN9HcTTBrB/7b/n3TpHuTneIY/89sH5b0G9CHwiO/XfsufWfqgjzjzxEfALD*)
(*4+03qUIoz5H/1WN2xZ+9HEjrAvl/ZGy+S2ETX2Zx6N5GrSqd/LxJ62wdfuAW*)
(*rQvMc/nSSUt6rupE+Yd5Rh6iDoAf2ev00PD8iHnE807t0ace1t4Zzvaf+TRO*)
(*KcukdbTP6bvASBd/GhftX3W3Dj/npSI/sN+Z4N7Heso1em5BHp5YZtPC8P0p*)
(*dCKvHlZLzd9a1xx/XN/4eczooz18icOP+oZdjr2wjpAHuO+n3J25J2z8mcW/*)
(*/9uilMmF/wXw10WuqcS1QtBUwvPVv9snV+JGc+H5iudPTBcqcfwHp4t0ckc1*)
(*dIJPGeYc2j4jWA2d4JMirW3L/dRq6JT60aihE1w9x3rYX2531dAJPq1K90t9*)
(*XKPUUp2a/9CpIT1SnXTkdGrIv1Qn/ERzOjXMp/zhwj2FcZxOjTjeB6STmzfS*)
(*CS6Nj4Y49OCcO5JOqZ8HpBM88qR6sHtgEukEd+ytqm/lmsLFM/k/4knx4OKZ*)
(*TPGRxjOZ9Eg/T0cunsnivD/k4pksxuER6eTymnSCI3+gExzzBZ3giA/uJ/Xz*)
(*kHRyR9IJPq3GvO+LaqeTTm6dkU5wab5piCNu0AmO+YJOqZ9HpJO4qAfn3JF0*)
(*fq4w/MuupBO84H8XCzx63Ced4DayOfkJVkmkE7zLjQGOxa8ekk6pnzTSCe41*)
(*aseLLXW1pBO8WtPx6yZ4ZZJOD6O/3Eo6wZGH0AmOfINOcMQNOqV+0kknuCl/*)
(*Mkgn+ETjfGWTzg4GrMyrpBP8iWT9aohjfqETvCLliPeHsMekU+pHSzrBWze0*)
(*Kdh+OYt0gld11G9+GptDOm8YLxdU0gmO9QKd4FgX0AmOfINOqZ8M0gmu6lKi*)
(*OmqTQzrB7xrXo450jjA6LKykE7ype1qzOJcE0gn+y6DmC9q6pZJO8PN/Zh2+*)
(*N+QJ6ZT6ySKd4JMbDzR8j086wddbz2sZ7JFLOtON14sq6QSfKKmHGuLIQ+gE*)
(*x/xCp9RPNukER9ygE3ywMa/0pHOJ8UYllXSCtzpnv2LXhkTSCd4iuonzuHGP*)
(*SSd4nR2ph5ftzyCdUj85pBPcbugRD6Uil3SCr2g8zf1x9zzSafpXVkkneBex*)
(*/kAnOOqMdN8tY5ZiPZHuc/CjI53gQ2dE1vJto1dL63iZWN/y1M5K03v7mwb1*)
(*wvNvo3mnPC94FaiXGm+cKdYdbzEOYWQPnpZ14miaVTjZm/SGiPEU151gD97e*)
(*/7R6pVc82ZtkRYnxTCZ78LsZ47bfaZNC9ib9iexZ+Cn7Z/GpZA8+ac7qxJte*)
(*j8jeKFP5kPm5TfSVB6eRPbhsajubib7pZO9sNEhnnZv6rB75g5bswdvHOyw9*)
(*MCuD7Lkj2YPXW3A/U/Yoi/OvY7JB5SMaF2Vz/nXM1mt7TurBHLI3zZueXWmy*)
(*7et5n3LIHjyo5PNwn3M6Tk8+69qq/5vWb3WcnnxWb3ZWlXvnc8netE89ZYN0*)
(*n6Ma5eaSPfiKJrOaXTiuJ/tDxsA9Z+6T7ZbVitCTPfir4KZBLbblkX17Y5yL*)
(*2bw9TvUWncwje/DWvwz3PvlTPpcPpaxmh5xSl8X5XD6UMqthqgaTHQrUyD/u*)
(*qEaegZv6kGtkj+s8l65Xvm/0FvfTS9x9A4jjg5y/LchjcNO+E6gGhx5T/xau*)
(*Rh7D3lQHgojD3rR+76qRx9z4iMPetP/eUyOPYd/MuF+Ecv2qN/XzsIefC8Z9*)
(*J4bigHFgXLADx7ikcUmkccEeHOOCPTcOsgfHuGAPvRgX7MF5/cg71DfYg0vq*)
(*GPnX0bik/nVi35JA9linoZF23ezSNWQP3rXqvM3hLomcnnxmPS2nf+eSCE5P*)
(*Pmvg2XN8iGMS2WOdIm6wBy9+/2mpQpZM9liniWOsBm4ujiR78ImNpkcd/Gi2*)
(*xzoV55PswSfNSJq5MTaFy4dSmhdpPpRi3rh8KKP+HOsI9lhH0vpvXqemvjBD*)
(*zFuleB8Vt38FiPv+PbWpP8sie5POm8RNev1Enab1VZv2OyVbYtn+/nEhb6Xr*)
(*OkDsD29z6zdA3JfDuXUaIPbJEdx6DGCrjf1eJKfTm1Uz9r1h3LiU4rhuqvF5*)
(*6IIecFpfoh5w6IIecOiCHnDcH/GU2uvE/jmaOPK8o2X/PrqLMZyffHY1d1CX*)
(*trZxxJG3puemeOLIz1HR9geGVnlAnPLT2IcncnEoFeOWqEaeYH5/MOZthFj3*)
(*skXuyaK+9YsbNfOO2nS/LOIrXbvnz06+TfPC5yH6IvhftFzX+t2ru+TfpMeH*)
(*LRs34oD6tYa4Se82sT/3595L0D7DvZfwFvttFfdewpveF6EPBEc+SPN5G5u6*)
(*uUSTYnWd29fofRi3b8Zy94V9Mveeypt7X3GbuPT9gJq49HncvF9In381xKXP*)
(*mxHEpc935n1E+jwVSVz6/BJFXPq8gH0zmubXtI/cUhtlyJKItzHW/1C1qQyl*)
(*EjfVbewXfgz+4Acc/uAHHP54P6b4PBHrtoY48hR1DNy07nRsqa40qbBOFHFT*)
(*/PXM89fzzUuX3CNuWgcF7LKxf75P3LTunrHQrikVL99EEw803vc562C/P6S7*)
(*LJb4cOO4Stjpzi5Dkpyw3pWMO5I9uClPzpI9roNL+y4l7RfiuMkedX6ZEcQT*)
(*r2vc32+L900h3s24L4epjWGpeEzctJ+a44z7wD847iP178dwH/gnfeJ9eP+o*)
(*W6hX0vvmMN3F+gvTJ0QSNy2vXDb+x/YNW4ZGcfmWz5RvpjzIaGKeR9N6fMoO*)
(*fv5q6v5p0VyeFLJvF7XRhR6I4fKkiF0aPfXZelUszYspT0rZpU9Dtzw9H8bl*)
(*T6lYP83z/u/9Nub3BZtirIdhXNzoyNUlP3H9+tC+zPvHPHF5ROsa3NQ3XqV9*)
(*nPeDeYV9a2Pf6E91ANzUH16nfZ/3gzyAvak/DKC6Af6NsQ/8m/oE3g/yBvam*)
(*PjBQjboAbur3bhBH3FA3pH1XFPe+Qkn1Shof/EusZI94IA6w5OJB9hg3xgt7*)
(*btxkj3FgXLDn+kSyRz3EOpX611WyR50cdcS2Rs6qYO59uL6SPernWeN74BBO*)
(*T34le9TVOmJ9gD36H94e9XZpUNrpxuV3yB59EW+POtzl1WXrxlPUZI9+ibdH*)
(*fe4q1iXpOi2jvhH1SDr/5u/j8Dn0CdL+3Fvs08K4/kfJ4ryqB9R8f5P6LqXY*)
(*n5jqiT/XD28T+zp/8sPrMcUdfd0+9rR6z9UlTwLFdYT7rmS/7b3QulHmRW69*)
(*eLPRxj5TzfXnSrEfvqE2zZOW9JjOr3Hfl72gOGvF5yDuyL2vCOD6qwCyB8e6*)
(*NbkNo/Uu3Te9uXqoovWO9Qi/fNxgj/Ga+qgLailHP3mFG28IN17sRyq6L/yC*)
(*wz/lh8jh33SOeuXJZMa+IoT8cPs8cdRp1Gdp3U+heguOOop4giN/RV3cfXOY*)
(*b6s6q2zPBHHjyqW+Tlo/89negGMvPRLM+rH/KjrIW210ukMc+29rsQ+U1pki*)
(*8aimPER8TPtyCOU58r96QlX5qcuBaqwL5L+pH/AVeTr5Me37t2hd8HmC/MM8*)
(*I27S72f9qD/HPKrE56ABISvKa+0MF3Vm0joy9UX+3PoS6kN/9wVnvFTkB/Zd*)
(*jfUN7/E0tF7wfAGdyKtzYn2W1rcw8f2DL5cnIbSOpHVsm1jH/NXFcc7G95P4*)
(*HUX167GOq7zi6ffwd8qtxh92DmB7E/besetxn8Eevz9s2+bQlTttUsj+0Vhn*)
(*rdZZwzrdjUsItEoie/z+0KJcWXTT6xHZj227vf4yw9+zN3jdR/vqIdnj94f1*)
(*a9j1m+ibTvb6d1ltLYTnNYf531zZ1SON7PH7r/mxm1YfmJVB9md/2thPLjzH*)
(*HY8rs1hfV0v29Pd298/myB5lkf2MmJaTlIa/v3TyeTvGK5Ps8fvD0bd6ZKce*)
(*zCH75r1vKrTCc1/eDxFTDc9/sMfvDy3thg31Oacj++djLg9tJDwP6gf0in9g*)
(*pSN7/P5w5pRPH6LO55K9c9V1iXaGvyMOHL9kuSyX7PH7w/4vd9e/cFxP9j6q*)
(*EbNmCM+Pv4z7oYpfGz3Z4/eHLsfXXm2xzfz3j5ZLmj13F54rx7hnrThbP4/s*)
(*8fvDxGYWf5z8KZ/s57bJX3NBeN6cGnbwRdkrsz3+XqNfgb7qZIcCsg9L+bta*)
(*tPAc2uV9qm9JfD79PQ79PnD3uC5pVtcZ3j8Y01TIt9uWxxsI+Ubf1xjroZBX*)
(*Jyf97inkFXFjmgv5c/LousZC/hA3LgshTzrPnX1MyBPixvQX8sFZ9/71urpa*)
(*4sZ1bPh7B9eQMmHeiRvrijCvoS7G+ZXYG+ZxUnfNA2EeiRvqh2G+QpQdVwjz*)
(*JfFjmJfti/rWEuaFuKFOGOIf2OTUOiH+xA19hCHOty5WLy/74nsuQ/9jiOex*)
(*efmBQjzpfQhf3/4PNHEAeA==*)
(*"], {{RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmHm8lkUVx+e5wFV2UFkU1AtXZMdkR2TfZBWuuJRoqGmmiZgoLikEWgSW*)
(*4houaWpqoWFkEZssyr6KlSuGqalJ4pa74fk63/cDf5x35pnnzG/mPXPO75xn*)
(*Wpx9cdWkspTSzPipFu23ipRei3ZaSIr+2miuC3k65Mcp6zQPOSSkUchXIWtC*)
(*ZoR0D/1OIddEv1e0bULKQ6qFrIuxn4Y8GbIg5JGQcTE+NqRDyGHxfFDIwSF/*)
(*ib1MinZRtD+Ltp5rXR9S17Vnh9QPaczeQ+o49wZxDg35T8gfQ+bwv0LahLQN*)
(*aaYuOMeEtPZdC+exl3dCFob8IuSvsY+Lo10c7S/VqQhZEs+To10abaW42Kal*)
(*GDwf7t7Z5+6QP4XcGHKz63YKaZ/y/KPcXwsx2rgOz+0cQ+8mx5n/35AnQuaG*)
(*LIt9XBLt8rKM1dz1jxUXjNEhQ0KGhtzq+t04l5jzo2hXRLsy5NLor4r23Wj/*)
(*HHILZypW55Ae2g67dheH556OobeHswy5LeRXIceHDArp45rM6+te2NPtjqPX*)
(*zzXAWx37mBLtU9G+h1+E3BHS3/e93FM7bTlYjD5i9xXvTtcfEfJ0YF0W7Zpo*)
(*h/kevPc575B5IWOcz/tR4rLPkeKUnvu4xtrAujzaddF+iH+E3BMy3vnYvsr1*)
(*wbjb/riQkxxD74OQxSF3hawPrKnRboj2ZDHY16+dd1rIt+2D/R1b8Ca4NvM2*)
(*xvwrot0U7UfRLg25N+Q+Mb4bMnE/vLNswTvb9vSQ10N+EnJ1SNeI22OLzBUf*)
(*hywL+U3I/eKdF/L9/bDPEYN9/cA1wL7AlvdbY39XRbst2s0hV0Z/S7Tni8Gc*)
(*f6fMR3AOsU6sEZNvpcxX8MzbKXPOrJAWscfl0f4cu0S/KqSbXAX3NEyZh2aK*)
(*B8/AD3AKcU8MEb9vpsx18OEkx+CgmjH3wCLzDHwDBzVNmbvgmLriNXOvjDX3*)
(*uZH4PM/2Gb5jvw+LXzuwaxWZi/if8EGFc4jzSnFb+o44Jh7au0al75gDp8Ab*)
(*dQOvTpG5aLI47AN+gl+OFqtt2sebxDSxDd/AXx1T5pv2++2DPnFYP7DrFZmX*)
(*WjpWwgKjxLu0nXzf2TUaxrwGReYcOBjOPVI9OKOb83r4DF5Pn5nfy+dL0z5u*)
(*ODjwDioyF8FJcE3vlLkNHuwqLrF8vFhwAnHdKOYdUmTOAbe/76bYZw04CY4b*)
(*mPbxWokXuovHM3xR4idaeAT/fCjaH4oL38A7TWK8cZG5CE6Cv4Y7B64YIcYo*)
(*n8Ee7TPzx/h8uX1wDw28pkXmlhJfEOfwxek+j/S5SqzxPoN1ss/wE/w1NqQZ*)
(*+bvIXAfnwU2npsxJYJ/mXqscmyrOGLEmuHaJC+CGLoHXucg1B1x1X8iZYk1M*)
(*mVNKPDUx7eOps8Q6x+cr7bPG6pBVIb9LmQsnuA+w4KnzxDrf57PcC8+fhjyY*)
(*Mr9d5T7BHR17fDzl8wP3Yc8RLoQHzw35POSzkOm+hzvq21LrUFesMR/1TzkO*)
(*4Z2l1h3UH0uVyb4n3ugvd4xaZLlyie/xz9ViE5eMk99XmOsZw3eJE3LrKvM+*)
(*8bLYtRv7nprgKWWK8/q7xhrXXCb24WGT5kXOL/8KuTblfLFNbsdu68yVw/QD*)
(*+hscI49uUKb6/mT9ZpNj5MVNyhW+B+sysWnJ8fS3mEcmuPaV7oWWHEN/gj6B*)
(*7gWe8YW25KQLtcUkbYPuRrHHx39tF3JkyIiQjvotMQ4nwDPHxNj6lGvj17RJ*)
(*mX5B/qyVss9Pc/x1/aVmynX1dHXe0Kbk4H+EPJZyvqMl35Br5qecy2qnnM/o*)
(*k3/2hvw/5fz1ZcgXKefQR1POeaUamj45qizWLYqM/zdx0f+7c65Tj3XJW3A0*)
(*XF0RckDM+0PK+XdU9EcWeWxMyJCQCt+T80r1/WxtfJy2Ip8+h1/YJyeRm8gb*)
(*bUOnRkj1kN5F1iE/Ps+5pH25kv001Q7kZXL98UXWIfe9gE/ZrxD/SOfcIEaf*)
(*IuuQy17EZ+yzj5vd10v4Tso5q6PjpdqaXEN+6Vvkuei8jF+lnI94d6u6neyD*)
(*0a/ImLfpQ+DgU+QAcgGcujNkWzI3hX4PfaV/kfEZJyfhh+SNV0K2p5xTBonD*)
(*+wFFxmF8YJF1yBH/DHnGPuvd7fqDijwO5+8K2WEffof/yQun2oezBxdZB054*)
(*NeRZ+7y7T92x4oNxpuNw8wMp8y5cekSRufgB392v7rn24fD/pczVZ9h/1vnk*)
(*BfIYOQd+gC/6hxwVmJUhK1PmPrgRLoTbxxvX7L2ZOQ4Oh+v5Pl2RMv8/or9Q*)
(*/+FjC9QhF1A3Ei/EF7UrcURs8i38+5CLUo7R+epcrz6xXGl++W3Kay0Qk/qW*)
(*+CF2iL/H7M92nPzyluPgPOQ+mbtanIu08VLt/5z7b+oZLdW2+Dw1Hz5JvFAj*)
(*4vPE1kL1b3Kc2MG3qbHwWeKCGgsfv1kc5j7vXPRvVx8d/GWJvoDvLbaP31ID*)
(*4Xv48iLx73QcH97pOP1d4vC/7haHube6n476BHka3+HbfKP7WeDZYJ+RfjvU*)
(*9zxXee74wHLt2Tp0WoU85VzOCX9oWWScR7T9CvVXeQbgw6VrPaNhxF1ZxuEe*)
(*htxwtZirXZ/8wrcP/gMn8z2Cz+y1Xz1lbkeHu5r7/Y+cY5n3OTVS5k6+j8pT*)
(*/n6BP5uk/G0E9zbgnNwPPspdCuP4dl35sFXK3ybY7YiU70w26A/kJvDxSe4o*)
(*NnnufF9v84wOlqOOS7nmh+u6pHznsNkz4g5hi75RX/7skHJNDs6AlO8EtuoP*)
(*TeSuE1L+jt7uuR8qX52YchwTz6ek/C28Qz+hboEr4A2+Z5/Vbmu0Nblvvv06*)
(*nhvnRx7Er4mTue79Rff/mLbADsQWMTZHOz2nrR4VBx/AlsQGfkg8EW83ar8X*)
(*tOE6McnLC9Un3+HXxBv55ZOU64T4S9/EFjF5m3Z6WVsRK8TMHZ7JTs+FeCLe*)
(*5mm/V7QhMURMkguoP6hRano+L3lG2HKX9oQ/4JF7teWr2vMZccaKwz7xc2of*)
(*aiPqn2vtM75ETLj3Q+cz93P3gA7+DrfW1p5vei7zHZ+hHfa4zzXqcI7wJXw6*)
(*y/N6S9uutV9Xm7+93zkSDw21+bueNWe32/PifN/xXBbab+qZ7vZ814szx/Ml*)
(*TvCfJ+xz1pvFv0U77/Ecsdkbni9n+p7nyNm97zlusz/Ps/vAc9xu/y5t+6H2*)
(*fMY+dl4kZm/P8SPPlHMkp55hnziBRx90vMSpH3vW7PMTz3OHOPjD0CLnXbiO*)
(*XP6pc9ub37+Xcq0Nz8K3cFFL9V/37Kd77l96vtxFU9NW97zguFmOoQMfUv/u*)
(*VecL58zQH75yHKOiV8Nx9PGl4UW+z64uj5ZZG1ezTi4Xn/noM4YOOGsdr+F4*)
(*Neeucz5z+3lHAQdWt74t99zhR3yA2pi7Jvi5jTU1//GEItfE5dbVjJOzuDeC*)
(*o+FnfBKux9/AoA/nn2g9Xi6Xo4/fcgfT0P1wlwP/dtBXyQH4OXdI9MkF1Mn1*)
(*7FNj13Fd6t4GzsWfwcHPqdtruQf+N/mAXNBa31ipD8P139z3FvkeBh3uMOB0*)
(*+JwxdMgF1K68g/+5O2lin/q2sTr4P+Pz9HlwiIXR1nrUWtxnkCfIEZ/pb/AM*)
(*de9hrktN21wdYoH8ca++TJ2KD/OeceKFOOU/Er+9tDl3ktQR3AFRG/CfK93D*)
(*UH2e+oFvphbqU1MwTl6mZqD2ONB5RxX76o1K++1c6wDnHe1c/ms7x/lGayM+*)
(*GK2NtVb2V+pjbfS37cYkOuX6Xsln26ozRvyHtAmxDU/wfcy9K9+z3B93tD/O*)
(*PhzO9zL3s3BsB/vo0PKO7+j16qFDrqBmulqd7ur3tH+N67Ie3+YI90vVbPn2*)
(*Ln2PgzPNvXVVv4t9xvnG4v6Y3FfSY62u4qA/Xb2a+nxf/Z+xnu6nu/3pxnIv*)
(*7V9hH7uuN+YbGLP0S/VDb2Nnq7FBXHC/3UN84o84LNUPxGcrY5n+XPkBnFK8*)
(*s89SroGPuhib/fTbjcY2cV06m4OMQfZwh3E3YL/4GmS8bDc+iUf4idq6vrE8*)
(*0Bjkvw/RDjuMsVOMR3DuMaYGG2st1MfHyAUjtD/2PEEb4qvDjBF8e6hxgW8P*)
(*04dbOk4fPhxuXLQVZ5b+M0L/JGZHus9t8ssA1yWW+H+PyynEMt+Ro90n+x1j*)
(*v539CuVE1x1uv1w7jXIt7D1Wm9OOcz/4SdV+fj7OGMNPq/Qf2pPUmen82voq*)
(*fl/L/Yx3bz3UB4Nv4ie9I/wa0AJFJg==*)
(*"]], "Charting`Private`Tag$49212#1"]], Lighting -> "Neutral"]}, {RGBColor[0.368417, 0.506779, 0.709798], EdgeForm[None], Specularity[GrayLevel[1], 3], Style[GraphicsGroup[Annotation[Polygon[CompressedData["*)
(*1:eJxNmWe8VsURhzkHNZYEC6AgqEERRSkKqEksKYoiYkMUBS7l0nu5yEWkekGU*)
(*Kki7gIKCdAQpaQSNURNNRIMgRFAhMbYoEluQWJJ53Of9eT/Me/bszs7O7sz8*)
(*Z/a8dYoHth6QV6pUqSx+Ksfzwnj+NGhhVqlS/6DuQT2C6kbf6/FsG3R6tI8P*)
(*OjpoctDmoKOCOgadHfSP4Jkfz/uDegbNCLoqaF/0d4lnvaB/RntDPJ8Imhr0*)
(*h3h/Omh7tD+J54igcUHvMieoV9B1MXZi0AfRfiuok7r9K6g4qHfQ3BifHvRG*)
(*tN8O6hzUM+geZd4d1C3Gzwl6J9oDlAHPQJ+s1SrGTwo6EO1SxwZJvVzro6B+*)
(*QSVBw5QF37NBzwS9EvM/9Azhuz7eqwYdjPZo5yD7huirFvRxtEcGDQ26M+j5*)
(*oD8F7Yyxf7sOexjlOPP/GPRc0I487a3E+UNdExuWuW9k/zdoTtBDQZMdGx/0*)
(*56AXgl4NOVPsm+BzpGveGGPVgz6N9iTPtEy+Ue7pM+12X9CLQX8J2hVzHnQ9*)
(*ZP/H8elBN8XYyUGfR/uloG1Bu/M0NlddZwTd75ozfSLrAeUw9rC8c30fp35f*)
(*uA5j85yDvL8GvRz0t1hrsWPl0gzXaR1jNYIOR3uRsuGb7zh7ujnGTwk6hL2D*)
(*tge9Fu/LnbPYedNd+zHPHn1XOP5I0C0xp2bQl9Fe5vgix8pd8yvnLtX+2Baf*)
(*24n9g/bE/DZBpwZ9He/rsqQH66x1bWTvQcegN4Lvcfvg2xi0OmhN0K0xVivo*)
(*f9gPvwjaC1DkiWdD0CZ5kf073zcH5Xka/w3niz2DXo++X2ZpPfRqG++1g7I8*)
(*zVnr2Bb1QNZvXWej6yx1D1tdB3mFuOUcrhVbiOtr8oRZYNHseM4Uf1qIUeDP*)
(*dLGnG74Sz9OC3o92S/HhvWg3j+ff2XuWsArcKWDiAG3QJ/p7i0tgEfgAZr2r*)
(*fmAQ2AZmgFNvO7+TspBBrJ4oXvRVxiD31i/6+4pFxCMxhP+P9L1MGfgEcV9V*)
(*vLgrSxgGTg1R32HyAfr9xaJ+zitxvVL5hroG2FFNXB4b9I22wA/Ap9HOAZuI*)
(*uXGuMcr5g2LuQPGtRHkjXGO0fM8pY5DjZcpirIBDyCW2ifkhIW+wWPSCPMgC*)
(*n8CgiVnCnimOlXlmBdyapKyhwV8i/iCXGCVWiWmwY3aWsHyQ9kMGcT/T+TOc*)
(*U8Am3rfJM8UxMAMMGBYy7xQrwDxwcFrQpmhvDJqTp/nlzumlP7Eu+AUmEP/D*)
(*g69UXCIeiB3iA6wC38nd4BDYMV9Z4EwBwxYpq1wexkbE3LvEH/ADG69yDPxY*)
(*7pxl2XcY9ph+sMhxxsAwcGoJticniUU7lMN6Z0ZfnaBj8jR/jb7E+/eCnsoS*)
(*9oA1T2QJe9ZV0IM2WDE6xkeJUbyDB5uVB34U8IznBvV73PPaLf+3skLGCdYw*)
(*zAPLtjgHDALHwCpw7dfK2+LYHdF3hDgGpm6toMdWZa31HdnsDywodj+cC7g6*)
(*SD/b4Tj1EPUDuZ8YK/X9Gf2BeCH3M84c3gsynlVOqXzwEBvIIb+TX7fpn7wT*)
(*P4y3j3a7oP3yPl9hnPpgl7UBcYUMni/a3uX7BPV7Wn2JA9Yiz0Lk3Af1A3x0*)
(*j33kY/Im/vqybWi7Psw57fSsmLOjgoxXlMM6L7kWfK96xtiFnPekdicnkfvI*)
(*Sbv1AXjJc4U8tVuewhj9W5X1pGOvaesro/1mlnLELPacp1r5Hn0Kf75KntuC*)
(*yqM9z3O+JJ4/MGc9EM/6eapd5zpepMx9zm1nm/7m8nQIujpPepCryC3kmG9z*)
(*T/R1Mt8dZ/7qGHRRnt7Jj+Sgt5xXFH0d7P9+nuSQpy7O0ztyyCvkFzC8a/QV*)
(*q3+J/eSatdG3JqhX0KSgHkHd86QTeRFsY6yKeXaBeyeH0gfukUPXRXtZ0DjP*)
(*ibnk0x9F+zz5fxLPBhVyGfmOHLpQngO+f+j4j6PvfPu7208N8JD9B93DR+7p*)
(*YeWTvy6NZ0Pbj8WzqfhzeTwb5ymPLJKH3EROAecnel6feH6XxXgjeRbbZu5Y*)
(*ecZJn9k3TTnkJu5n3NPA/yvieUGecsoj6kCbfEEuIH+tjr5p+iTvXzj+qHMP*)
(*K/cL15nouui+UDng/RLXJUf83L2D7WA9mL9Uvq+ctzTGm8jzi3g286zIK+SX*)
(*1c75Rhm8g/mM3yY/uDohaHzQD4N+pkx0AIvBZPC5srz0bbCf3DEmTxjNOPkZ*)
(*LClXPri9Pkt8rMs88Au8A8+413K/HZun2hDsLtb3qNXwKe7BxxjjLYwR4mVi*)
(*nu7UZzkPnu3G33HynJGnvMM9mjv1sUG/z1Idi6/j5+TK4+0f7vkvyFJ8VFGf*)
(*o5TzlLHF3C7KP97+t41nZLY07rpol1qe1TViQkdjgj12M16oI4cY31Vt4/PU*)
(*MdOMlZM8E2KEenGsflTdNnHKXPx/vDofmScfpt6are9QQyzUL6hFluiDNeTB*)
(*907VT/DZU9QB36gpP7GCbhONlxrKJLaqqQP+Uluf4b5/nvqDadwj7tC+p3v+*)
(*2LCOdlyjT3D+ZfJgx/uC7q1g99M8f+ScIQ/tM/UJcPhs/aGyvopexGxdbdFZ*)
(*ntujvSKe5yq/SB6+ydRRJnouz1PMwMPdAUwbnKXzPkN9yDvn6AM9bLfL0jeW*)
(*+tqdOwK4N1x/Plcf7eNZ9cnSN43z9YeNzu2apXxRT3+j/gcPx2TpvtxYe1XS*)
(*97Aj3wEaaS/qZHBpVpa+OTTUf4Y6d2qWvpk00I5DnHtvlnC1unJaK2e2eFBb*)
(*P0fepcrknttUHdAXvclx3KOb6EvUmWDRemP3Iu010rkrs3SfbaZ84u8SzxZ/*)
(*x+/JKeR/6oC9xgpxRQ5qIM9dxhz4Ql47X54hxu7Fnud58uCrU/SZX2XJR9CN*)
(*3H2OOrxjPBEbYCbncYVnwtkT/2Ay53q5djnZ9ufGHPFz2Dhj7iFjiDP82Bgl*)
(*JsH5fe7xNuMee5Djbs9TfXJrlmx1mTZq6lzOn9rlSs+niTpz/s3Uk7OlRm0u*)
(*D1h4i/uqaXuhuAjGvec5tNQWnO11+jZ2vMazqmu7o2fYQvuiy9XqjE2v9Tyx*)
(*1w3uHRtdr31Z/0J1wL6ttFE1+bFvfXX4QDu20geqKmeI58AeO2j3FvpkPXXo*)
(*7NneqA9znjdVsFdr7csZttEu2O5m7XuBPIe1XRvPubE8h7TLrfrGCGPhUc8E*)
(*W75pHN2ofU9WB2xKnLXVXtiOXEvsHGEbfKP+5d7LnbeWa62Sv6083API19wX*)
(*qHOpfal7+a7M92W+1azK0zdmaku+P1O7gpN8Z6buvcN57fUZxsHNtrY76gPN*)
(*5dmvPxTZjz90rnD+XfUBvj2AO2AO35Opgdvpb91sw99FHYqdS7uTMm+33UX5*)
(*jZT5qet2lIe99aggv4e+zTn0sk2tyzciMHl9nuplzqWKPMX6Wx99b2We6vKe*)
(*6t7NfeHP/fRJvtmA3eA2Ne1g2/j/AH2+oTzEAvUz35TINdTMzCd39FUm/f2d*)
(*Sz81P9/NyBfUwCWeJ3Ue9QG1AfE0XF+lvuX7CfhPLcr3Cmoh5g21n3HyB7mj*)
(*1LkL9G14Ptf/h+nnyBihb/MtYbS+Su16t/1N5PlS/4SHuKAupD5sb7yQD4g1*)
(*7gXIIi/cbT/tE9wXNQC1d6l68v1hrPudrO2QSR4vy7+rK8jpnA01BXdL8vjp*)
(*8hyr7AnyL5OHGCE/UAeTI+CdKD93tPvlme+6tCe43ln62iR97Fzn0r/SufRT*)
(*k1DzvOnzPvXsrb/hkz2Vgy+vc5/UreAAGADW8Y2We0qROMl9GKymb6r9G+QB*)
(*q6fLw30ZPni4z9E33bnEPv8/kZf4Dsxd+nV9ZrH+wDt39rbqMFuefb4XOc5c*)
(*8tpVytyrbjPlx8ce0Q+nqkORes61XW4bndl7uW3Oinj4QKyb55nMlWe/ZwIP*)
(*8bLJs2PuLHXeZ6yBBQeMTeJ2jNjCfu81fonP4eIYPJ8a+8TwYGMfno/FjYXa*)
(*sb88B4019kscTdau4/S9ddq38P6+8UVsEDv32A8PMU48LzBmiY3Dxib9hbqF*)
(*/lnGGnJWinXkgPbiIX5Z+M+xnTbCn4mlo/XBlfptmf34M769ooIPr7Cf2KHG*)
(*IneBA+DCo8Y17a/NF6v1AWJzjfsl3ontI9VxvboxvlaezfIUzmp9hb3AA3Zz*)
(*Z+S/B3ye72rcK7iDUG9v0gemqQM8vVwDzJ8jX1dlbJBnmu2prjtf3XiHr7v+*)
(*tlH56Iiu4NT/AXnN53s=*)
(*"]], "Charting`Private`Tag$49212#2"]], Lighting -> "Neutral"]}, {}, {}, {}, {}, {}}, VertexColors -> CompressedData["*)
(*1:eJzVe3k0lf33tiFpFI0qZCpCSBNRl2iQFJEUiUSpKKISFdFcUiqkIsk8HWWe*)
(*MpOQ2TnHPDvHVDKrvPf9Xc9f73rvP561ft93rV9/PK1nr73257r3vvb12ftz*)
(*VmIWl/StuDg4OJqJ/3ATfx+RNM962tELz1mtDxb51kOXuadcfjoeHgoNBZmE*)
(*vXZ2jqsqYV/6fuzoyFQ8/Lxy91QS9koBo7SDhL0wfOXKRsLO2yKv1krYVU0k*)
(*kk0I+7vjcq5fCfvW1acY/YR9DWfn7bOEffP32IpUwm6fbTI2Ttg/8V/rsifs*)
(*b13pM1GEfcHD81xcnb0ovdGz34Ww87J03AMJ++S+cswn7BsKJQc8CPsD31ie*)
(*l1PUOAUKwrgd3rCQmXmnY1yDDqk5Aprey+OxrcA/JKCHBaeQwC9yj+gIF9N4*)
(*3ZpMg5Su4U4BcTbGdKRQkU1HhuN2vW2XaGDFDx8wMmBD03VKvXWQDvNjwgmj*)
(*G2kw0FR3y77FRqbYC+UrKxhQyu1kTo/HIURg1ZuZEDYklXKerVVjYHdWAM9Z*)
(*nzjKvFHhKbMa0iLPHbi6fid57syWxmTy3LjH8j5kfOkcqSdk/BwLpgAZf6v6*)
(*qiexfWxk6NNG999k4KvEoRJJViySbap/L17fB+2r7+VikxgIrT/V7qoXi+1K*)
(*thkvzPuw3Zr26xmbgesVHBGuhTGUdaTKDxWeR7O3PVWd3wchxXK/Yn8GaEWH*)
(*jn/yj4VcR1waea6FCP8wea7jrCMx5LmhFddN8qP68HWjj3SDIhPJtc12T+bH*)
(*YFP668tZQ334O5Mte9aOCa1ZghYPLKIpeUVVL6r8UOHZF3arek1eH3RYl3/R*)
(*9jJhJtGlcb0yGqme4yrDK/vR+iiklenLhM2F+xv8J6MQcCTT1s66H4mzNnup*)
(*tjHxe2fRfbutUZQ8p+IPVb2o8kOFZ5ZWoeAsl37c+LDi0OthJvhcXeTU50Th*)
(*xpJewcKqfmzPD9oWvLsBD972GS+Uj6TsOyo+U/GHql5U+aHCk9278GSv0gCi*)
(*TDLCbwc0IJspsJwXEVBgRv5HB66Gcf9HB0Y/MP+jA888jFuWl7Cx1S4tud2U*)
(*gferjhZGqhH9uPksb8CLPjzNmJO2bxUT915t5fTbF4PB3EP6u+T7kWA0W6o+*)
(*kglxXX6d1UVRCF3hNBJA68fZiZsNiZIN2LsycOGEeyRshN8mX5cYQEmNoNPS*)
(*Zw2oiHvabGUVASGxArru4wG4zRPbve5nA+TNrKqVT4ej5YEiYwmBc38q//hj*)
(*AmfvnJEjDwmcthdueZM81G6KmCZ5uHvW+TSSh3a/bteRfKP91Bwj+fb77FlV*)
(*km/iWycuknmbMjd+Ruat3DDlDpk3+a0rj5f/6od6TOWpO6cbUNzZNtnXEIF+*)
(*3bkqvhcHMNaqVa5T14DlYV83fIgMh3pES5Jf0wDoR8RNFu9sxMeqC1lBPmF4*)
(*8qinfzWB0+kq750XBM5Y4zPargTOp5XwIft38U+992T/KtUc2UP2bzvb7gpZ*)
(*35pv1vJkfeXHeE3I+motu7t9eWA/nDxUwg8vbcCj5Cfxz2IjsZZrkRlZx/LP*)
(*0RFkHfe89V5C1vHke7kJicQBiJSzn6gLNsL7wIyj8jSBR1hnT5vMIDS01L0P*)
(*32uE8uqEP9frQhEw7/UzCQLnj5d7wv0JnBoSQt+uEDhvRF2etYTol47H2ZvI*)
(*frmvf/E72S/+Jlw7yb6o6rXpJPtilYezBNkXssarV5N8CzCkqZB841/pYEjy*)
(*rWTbn//kLbpD7juZN+utF2TJvMnE+6F5fAC3jdt9g442Qrsg6rmuYRiyD8lP*)
(*TDoMoqZ4oCi0pBGGDzfsTRcNhdjx5BoZAmcvl6xDEIHzpEJwrg2B86Fd0Oor*)
(*e/qwsCMhf2slA/fcbr8dmBsLK3/R+cs1+rHY/xrvqUwmNtpdji19FYUk6fGj*)
(*Q9wD4BDz0va73AAo8RdUfo6A+bvRMyZhAyj9XDRkOr8R773mfr0pHA5fwZYk*)
(*w22DaJtcs33seSOYu1YcdU8OBe88yQ1uqYPIsLQWDJnfBDcJun6zQwheO84t*)
(*3EjgnHoR8SOMwDln/koxSwLnpcw1Bf/RQ0blNNnXuaXmL8i+jmCGXyZ5mH+l*)
(*7AXJQx3/xy4kDwc3C5wi67vE0jOKrK/empd8ZH2PTLxNIfmWEJB7guRbQIBg*)
(*Gsk3muPof/KmPxJWTObt0Kmdu8m8rZUTXDc4PYhc3l9lWfubUBZyZf3n8o+Y*)
(*+y7lojKBs4Brl0wsgXNRawPDhMC5OpX/k49zHz45zx1p42KCPY/GXX03Bm6M*)
(*AB8Vz37oqo1zBXI3wHLw5eQkoRm/1nFPjpoN4EfC4aDA4gasbmFqcH0Px4Lg*)
(*bc8DBAaxjjVzIOFiI552dr7TWhaGdnp9oUTsIBJKc1RnczZh1zGDOOFnIbAQ*)
(*+CAUojqElFnCpYfuNmGOssZCLcWPqO3hrN9J4FQf/iiVQOAc/hTTbkDg3NvI*)
(*L0Dqj7uCQB6pP73SiixfQn/kE9dPkToj6lfRSuoMx8DVmXFCZ8x33Gwk9cRu*)
(*1Zt9pJ5YLF5XQurJwqnfB2M0B/GK1dvr+q4RS+VGLlT5hWIw6O3y1d2DEOUZ*)
(*pxttaUL/jELU2KwQHDSW7PrlNATBkbX5AVlN2Bmm+5fuGwyO//z5gdk6rXVN*)
(*as1I5H/YI6D1AYcTOzMXK7Dhdio3b6KUDsGbnGILzGiIkAtW9FVl46DBt1PR*)
(*dDocRMLP3tClgSZ12jRXrA9XRWJ96uMY2G57sy/OIhYj53U1GcV9eBs80T5P*)
(*h4ln5zZ+3JEXjci0sZ2Rev1YwtvPyfWNiWFPg3me9lEwdBZ8s6qwHxZK3Su/*)
(*KTcgvJ2/zfNgJAbrdvQIKBB6VRCi3OffgBubDRuea0VAJDXejfl0AJopfHVX*)
(*RhrgO6fp0XnjcLzXN2G79wwg9ZbgWqN9jbi406x26mYYUCupdXH7IA48L5Bs*)
(*eNmI3bckUr7HhULuqPjL1w8G4bg8Vn+wqRHte3w3Ow6EIDJl5/PsqkHMFdDc*)
(*oi7RhFlO9y4v2xKCOnljKYeVQ9if5G1gZNWEvpWGHw/e/YjLfu0e4qZDGJnf*)
(*4vzuYxMqj+ue5m4KBu0yv/f6gCEo3vWMONvWhIAVAe+PqAbj8wh3mxtYWHdK*)
(*KYl7oB6q9lEPWh8Qemu6f+a7Owv7vrR3DsnSweeygm/TFmq7heWC33HEXNHE*)
(*Of1GnuDbcUdZFx5ibo/nNfnkY8VCxSFfyQB+OrwjdD/fP05tp4qzdJtZkFQ8*)
(*Cyt3hlpoGNHB8VPHxGeaBt/nazwj9rGhcYZ9bLSDjrHM1R7O6jS8Yw9XVtWx*)
(*IHpCQeK6Mx1d9PaluaU0qI13zOl9wIbrw6vHfokyIBT843JGcxy2mR+Rtxpn*)
(*YXHDccF+PzoCQ67/0vxIwyf1Uzf1c9jwZ154TTNkYLQxTfKafhxeM1t/3l7K*)
(*hrz8cVmJBDp00jYVL3ajQYjJu4+cS9sytfaRc6mCw/k95Fx6qPD3/C+/2Nie*)
(*NsyuvsOAQsb9mBW1sf9rvosKP1WfUvXjnB/PX5PfFSDsaUl+1+VbHxzI73LW*)
(*FTM7rkPMmTxufOH1DAR+UJgpmYhB0ianWREn2fiQyyV+ZZKOzhXXdDokaMhu*)
(*qIySd+zDI7Oi8s7fDOw3OZqa/SoGBV7m0kaObAg1n3yRupCBi8wI+6E5NDAX*)
(*rS9Jf90H55q8yzNrmDAMkf9poRwDTtsoQTJvVV+2niXzJjMv8QCZt9NCuf3G*)
(*mX1QuLNHR2cXE4Ue3RaVLdHo2dWd5fGWjQXeKgP7NjEwxm//ajomDrGjfZsP*)
(*t/RhuYr29PxTTIi8Oydn/jgaVzwabu2PY0PwkvvNmt0MiK/xTjjkGod00Xmc*)
(*tTN9OL5svYG9KxN7ky+tebA9Gqu2DnmRdRHRzI8k61L+2W/sKlGXDA3ZvwJr*)
(*+tE/W0s65C0Tj0yTghv7o1CiKz1IzpnyGs8LyDnzusb9IHLOvFV2JVKV0P+t*)
(*pQsU44k+ajeprjEi9D/O4HvybMJ+3SSL5krYD38uCHtN2IMmd0nbfGUh797m*)
(*BcO2dFitODDnQhMNtQ2GGyxT2FAN89YyOkjsI7pc+VHWcWjRNo23q2Kh3NZU*)
(*wvwqHTadKwS3VNHQL6htoXebyP8ZwxPMlcTcu0hy+bufBH7ZX2urCd6mb0qy*)
(*J3krIXAlOofg7fr7O5v1ZrPxEsYNzaF0rH85eDL5OQ29h4UsfQid5wr1+xBF*)
(*6LxMV5/VTULnjT/Fvwk9x0Znka5pOjexN3lHu6gsp0HZY8nZKm82tGSOaSvL*)
(*MCBvmLxmWWEcrmQUXDi9hQ3OhaLLW6vo6OVgH1AyouEnreXeZBkLjas+OG26*)
(*TMfSI9MaufX/fTxU+Ww6vvuyTAMbV30vn2HYMlAiq3Fhy+I4mCXMc6dNs/GJ*)
(*b1Oj+hMGDDfPyzTKiUWv32Wf46v64O+92YYdzsBU6RJuoSuxKLvVceTStj7o*)
(*T2wZWpXPgElnueg3uViIp0gryBj0geV3ZD1vMwPMbzFZ9J4YODe+eJhkS/TF*)
(*wD5/+hgDKUsLb9SFxOBatd1C5ft9GME5PxofEyqhe2gXzsTg626bjnh7NuQ+*)
(*37RXn8+AxQXz8yoLaDjJkuOqnsfG8ahLxcui6Fgtc9pL6AkNNkfn/jrLw4aN*)
(*219hHiKfTi0Bg3RvGiqWC3HOJXhIt+quvk3w8MdX8QofgofKXMV/yX58p3dk*)
(*5wjRj3svPluURvTjGo7DGVnmbFxaTROwnqYjczrp6wExQveC87N4n7Jg+ULx*)
(*ls1WOt4PXfyhLhUPfoGo2eR7y2SBYTf53hIpow/yvYU7Rl+hKJ+FLfyqXv7n*)
(*6NCSPrJ2YwcNqj/+RpHvHrUKrwvId4+1i/Wek+8eCQVNXSQfxo84t5N8aK90*)
(*NCT58N+OT3WPaE4W2JI8TBQMiiJ5qBTXe5zk4Qq1W0fJd4bdQnXa5DvDgB5n*)
(*GPnOEGPHF0bys3Zs8CzJT6FrT2xJft6JNn9C7vtyqixNct8/Ni8rg9z33xn2*)
(*O5C8NQo3PkryNnVl4cxSgrd5OUHh5N79UvrsO3Lvfps21XGG2LsjFe+oknze*)
(*fqbGkOSzzeiX9ySfF75y7Q7tY6HknmT6T086grPb9Jo+0aCS+Z1/ZAUbP+Le*)
(*lpkk08ETYSZZ4kKD52OefSE7iX15wNLtfgMd57dyidIO0P7H4kh/XPjn0ik2*)
(*fvdqFiz8TcdoEefFS6LUepV9pexpTwAbO9QEmz22MOAsvttyXngcBsSV64PT*)
(*iLx9c71or8tATkuuw9LTcdBMnkquqWFj7WCXycBZIg/ujA+jYnHQuXg9IXGA*)
(*Dfdn5VoKrgxo/qFNrOyMxT1L6XRHnj5MqViutXjFwIbPZ3ctiohFR8Bp0a1C*)
(*fYi0ZfeERTIQvpwu7WIXC48Fn77fF2CBofQwcG5uPQpCnKJ4c+MRYplnprCJ*)
(*BQOn7GTXtnqY/OUZUPSjttefWqkWSsxXzwJot9YSfacnuNJfgJivTh79HkDq*)
(*ufhsnsWknreNSyuQej4j9cIrnIsNGYMTzx2C6VA27jHT9CF46OSe3CzLBrN/*)
(*qfzUVzoa2528eU/TIJIcSnfUY0Op23FgQz8dAr9mZzzeQvuvx6fSpd8KQoam*)
(*z9jwW2+4rV+KgQyZOpWNpXF4uzbn3nQ0G+FzeCeiNRi47OzoM/cuca9p+bxh*)
(*FRHnio/nM0wYOPrVxWipRhz6I1z5bdqIOJaXPn5yYEDHIGRTGFccihd94Uie*)
(*ZMOH+7SO9SMG1CP83qoXxkKwoEb6F38fOmMSKkXfM3DId8t+lyexCC8Vmtqp*)
(*xEZx13aBH9/pWM4ZfnKVCQ0yA78Fd0n14U3RiZCpBAYCXNw1ZhvGUtarSzrp*)
(*nZsyG86b1I58raXjjcUGNQMDGtobDYev27Jw2auh9M8KOuLVmq1SdeMx4egx*)
(*InOEBeenzXMNOeioOJnwW+FSPEzSrooxiPhT538uNiTiX6rccKSK0GGlsJNT*)
(*ZJwvuidryDhVmm0mZBxlLw7TOTdYMDWIOvl6LWHftqHg/Y54jM6Pyu8m4nj8*)
(*fV91iohjlDlmlkPEGf9Unqf3kDi3JkB2lhIdLio+dsIbCB5+t1R6+4oFtW3J*)
(*N9x30FEdPuFXIxyPMcfrXsNEnNLvn+k2RJyC0dnJn4g4C4uf9K4OIvaUFatP*)
(*aGjRsWCt+6yHiwjeJspND0ex0Pzp3CtLfToqufYuX8QVD0exiJV/iDjrOxZ8*)
(*vkrEcd8f+zaEiGM0e8xBNYmFkfpBV84TdKx4431p7ygNPna0fXOzWfDn8ciT*)
(*tSL08+LOXctZ1LpBlbd/m59/m4d/+71U30U1B1LNdZxKJQGLCH8+083cDwh/*)
(*ZL7weUr4nx9Q2n6vgwVv2oGwY/eI+uZ7T41n0GCeoTG8gvDfPJX/zYvwjzyR*)
(*p3aH8K9t2PXq4S8WfkyHNui9Iu412mTyoggagssCv60h/Ct2K4j7Ev4r9LKd*)
(*nQn/q1fSQ0l9WLGfK4zUB1kzYU1SH8ab0ndIEf6fZJcIBpDvrparVOwJ/5uz*)
(*v5XwCLBRM3hAuo1Gh51VSufZOzRELJ5nJE++f+YOp30k/JPamFbWhL/z0MZ7*)
(*6SJsePsy13/KpONAw+qQEw40WMX1iG8h/OUSbJdFEf49s9qGzQj/l1HuVaQu*)
(*/Y7Q30fqUmtGjx2pSzU0Dw/yXmauHPlC3sszV9t2kveyjo7k6VlEnI+Jo+43*)
(*iTii7x55viXinDvBVCPnhEmetjfknGAs5b6UnBOuuDtGfJAm9p2ln5ePFNJh*)
(*3XxnZsFZGgYTOY9+rGFBRMl3wSUnOp4YeJ5y+k5Dz9Cz/u5HLCwM0G103URH*)
(*1GE5d0nZeHAIaShef8KCXyyrd3wzHZtO61xQXB+Px0XxYvMIPIZPYtrcCTx1*)
(*q8zOvSLwuGyT3aCdyIJJvs3wGhM6NJzWn748RoPGcL+QpwkLV/UwS42XuGdH*)
(*78pynYkHq4XucmI1GxkcTNPHaXS8jb35zPMacS9/7QpSTGeBNlQyHmxOh9C+*)
(*zW+FhmgokPz9+uodFq45SY86byDqOPdnzNpNxL4f/FJjB4HHhO4d84nAs6/A*)
(*kWFIvvu9OrCO3FsNV9Xzk3vrksCrf8i9dZvUWRkyb6cCgx6ReTOYspcl80Zl*)
(*P/Fc3pLsd7MP8vZkv786o+hB9juVHi68PLyW7McbbkvtyX6812MfTvbjUpqZ*)
(*cTHRX43Pc0/vIXB6/ShQ6CFwZtEGN5pos7C0NG5cerweyirbvS1cCJ1ZOlI+*)
(*5MiCgmSy0rgIHRbWZcsc9lLHoTr338YXu2Cbd3uEBcd1J5qUfYg9Zc4WhYYw*)
(*GqWeU+kzld5S6SfV/nji0DElsQai35v0o11v0TH16Urg2SIaqjc5T5NzHce6*)
(*nHJyrlu2pGwrOdeFf3q+f9M0C/rfdFKc3xLz7WTayINAGlyK1MMG5rKhLcAy*)
(*QyTR135DNBVPGhw9xtaTc6A2c00XOQd6CKzmIefAxTX+R0+uZWP6rdPu7jw6*)
(*fpeJJwhdIHXDdUp9ioX3iRmb/N7QIebbpJj0noZLWof3WH5moY5jSeLx40R/*)
(*nTS4Uj5B7InKU6EhJ1jwaJneozGHjmJ5Y+sQy3gsMJ/u+jDIwgOZDz/Sn9Hh*)
(*+uLgPak4Gm5MN7+cIeobeaxp1nWivlVLZ+59IOpLxcOmmJ2B5Hzudy/InJzP*)
(*BR9pXCPn81PXvk4MarKh+0JwyqmVjlTmflXhPTTIjxvTk+6zIH1xcuyOIh1f*)
(*/cvnr1aIB14vTBcqYqE6emj91wsEH9gC+7VbaZCKM9649jYLYp4OPeYydHxf*)
(*Nhq6ZxvBEw4/NXK/WMd9fwe5X8TyWeqT+4Xa6PcbpD6H95Tmk/occ8G0jtRn*)
(*hjC+KZoS90Il61g+kYeFX7JsJ07H4/LUxUmyjzhnrvGRfSTn6TNG9tHAU3qZ*)
(*4D0WguR4ezkVCHt5eKHwxnhc+aX/ifx9/2v7m5vk7/snDu9qIn/f/99i1y5j*)
(*PRgy68afI+NeFjtq8bdw9x391YnYHk1LP2rYhfXyPbHrd9dgntQz1ewzSfA4*)
(*OPKq4EEn/BdNPR64U42TvwaD+a2SUSK+wVivsQOHRY+9S+yoQpthz8arqilw*)
(*DMwRNN/dge41f3SjDavw4Uj90eMTKZCe8NvInd4OIXaqvGZtJayfbU4XDk6l*)
(*xEmFh+pcqvhRrWlfRIraEF61rUHzZwWmlt16f7gqDUtmZkvgRyvOnI7aYiVd*)
(*Af77SaKXm9KhJqHh+HtDKxbLpsv4dpXjQ6yq/XB5BiVOqvxQ4dF2spONP9aG*)
(*4L6UyDmPKlDQ+bDltQn1uVsd3hp8PNiM7TJNfV6TpRDP1uUSWp5F/P+j+2X2*)
(*jTg8yL8oQ+0bemfZ8HTs+EKJkypvVPmhwvPyzdlJicgmDNpusks2L0W4g5xn*)
(*pksWdj5N/WWh3YB9NkXbvaVLIG2/oN5j9AsW/lxuNCTJgPCrtMSBdcUwduzQ*)
(*vReSTYmTij9U9aLKDxWel3sH33R9IPRr1ugj05gi7L199t2Psmyob6Cf8lWr*)
(*w17JzEuClwpgXNI3u+lJDiVOqvpS5Y2qXlT5ocLz6qfjzrA31VB7kxTCPZWL*)
(*lGJlR66TuZQ4s7kt0+LV2qE7pKa8wawSsft0Vkmpp2Hn+n1ZtLFmPOS+3+fr*)
(*WwbjL6b5vDGZmLmiqKmSwcQRTl2r6OCvKP52pu/HumzYrtF0jpAl5siIwoZX*)
(*hwoRJDsd66WRA4dfrXUxvDVI4y0anDmZB86hunuX1HLRVZobUaVYidk7fsV4*)
(*JGejX/Jj61GRPEqcVDyk4htV3oReBHiZGtbi0LZPZ3/45KN/Um5LWk0O0hd8*)
(*F2qZrMReZ7fKKw454LpglchsyUXq9mt54W1leHPX+73I9ky88mbzmFRS46Tq*)
(*X6r6sn+uCTkTWo+hre47DHIKMbJ595rzQtR1fNU0lMizoAK3N66P8j3wBfWF*)
(*72WNrufBt2P8FS3sK2ZHcwlF7k3F7fdyuTev51PipOoXqr6g4htV3mbGrRQa*)
(*7EvxjiPMbX97Oix/Bve4z8tH+kD9paPhBdByXxXC+SgRSz7+9bkjWECJs0Xl*)
(*wbeeJ61Y4rfpOZ/vd6Qc1hr4eSwDIxqHd1lvZOLZ9yfnesS+wqDNJXKZfjZ+*)
(*R+kEXe2sAd9PPkmrDfkoUkkTqhzPwcB4ddZtmwqEqjhu/z3zBVFbxm8bm+Qh*)
(*wtH6uP5kMVJrpOdHBKfgRcQJe5+X+Ui457lxhpkDfcHT8St/x+PB/OjWgjhq*)
(*nFR9TcVDqvpS8Y0qb09eCLuO2WdAeW31acsNMWD2rvI/oF5IiVP59kmLzpAW*)
(*JG5wdDFXLUf0IfFTouqZiLYr3XtJgo6arzmlW7YWwZ6eNeU5mo3C+MHpfeZV*)
(*uHDgxFKl6hxYJr8NmJ2di4y1rZFH536DwrOrHZrP0xCgVDn6QCMfGXq2nQuc*)
(*c7GStTL967NP2Ps0/hKfbwEOaS/uHr6eiKD26vMhEaH4pX5Oi1VCjZNKf6h0*)
(*puMfPeH5R08G/tGTygL3VQ90inG9JydYjCsFh4IXHLeLywffimUeC2qzcPyv*)
(*KEeYdRy2eC14VMFfiJMdgSnhj2JglJm3rMfyPTxcblzQ1iv653d8Dg6NyYH4*)
(*ZTRH+KsLPBa8WoxNjecd1U06oaEn3WpmXA1LzfY3Ye+SMSvjZJudQidexr7e*)
(*eWFjNULvnnonUpMMo95yY8bcNtCMLPYeUa+AXfXA3IDMdNzTa2wZzmyF5ofF*)
(*O7OHv+Pp+79Rk6szMPkt54eAexN+cpv+3KVaCoNIroaQl1ko+TURJpjViBFG*)
(*gg7fnW/4Pv3141W+L7i74xLN+BsDG3le3XbLLcbpiTDzMvtsLNx43vd6Bx0O*)
(*p1+vzGAVYeTAgifNqdlYoN3TsO9VHXrSfLdy5hZgSm7jCx37HCzea/fZ+Gkt*)
(*vs3fnLm1NB/yzzzGufNyMBYz4nYnqRpP025+Fl2Sh7+7ROdEGObiiNEf2/oX*)
(*VUiXbdlvxZ2Lk0fWaXPQcrF8X8qiOYKVeHZmxeej77NhZxNkNn9dHk5eqJsn*)
(*kPIdWxYp+DX/zELl7TvGux7kIUnQspNxtAytPpPBJikZyLxzg3+gOw+Ra+It*)
(*p+JKkFWc5562g5g/SgTbL+jlY4leodFUWTGsrcUVJV1S8DeHlaH/Jh/my/6s*)
(*15wuwMJRL8a9+kSo1sjEB80vgFf+VMmb+/m4m5O5QfBGAi6eepRnsacATIn5*)
(*bK/HObCjbU2sj4+H3iO3IeGMAoiVLXp5/Xo29O1jNAPiaeic7xiU2F2AodAT*)
(*1vbRaXB7frbR9m4Uws1e3n9wuhA/vzfxnt+Wir8L/6xJko7EloM3zt9xK4Rp*)
(*nePdtaGfIPiAxTWL5yOOVa03X8ddhO8XO1RVK+Ihb+jyed6OYOxStj9WsKQI*)
(*Gw1Ys4sGQyC+1W5pS/RrDCqFzIy9KcKUz28B9pkQhKoGtjRueI1FdzWUdwYV*)
(*QciNY3Fp7BPwcDX+kcm+j7QUk6gi+WI8FNcS/RLUA4OhvXNVztfB09UhRv3x*)
(*Z4RalK2TSerGBx2t+389a5H5SitzDS2B0k7Vp1zeUamXhXrAbsjyeztQC2+F*)
(*lQ/HFRMo7VRxAudvth5f0o3imv0s07EanCzMWJ5P6MWnY2l2ijydsPTSyOib*)
(*Ww2R3042IXNSULCDR0X0WRduZpwzFXGpQSeuTUQKJ8HyeGB0rWgHZHgCmZc3*)
(*V6GuJ/noA8lUzHV6/HONSBfC0sKWP+GvgR3fchPLqCSYKa/mOWXSjudVUc8a*)
(*XSrBcfjVI85Vaag55rtLNaUTDBk/qwPx1WDvHj3FL5NMOc93nFk3qyuyDYKc*)
(*uvPa6ipQZzj/gfVo2v+a76LCT6VvVDpG9V3am3S/Fju2Yn6due3oue/oav/p*)
(*M3g1A+aCf659SujAo9urP0dnVWH/rW3WSTYpEF/4wTKjqgURohZ6OlbEffoi*)
(*6La6ZCZGrHrGK6w7UH7t4abMa1V4L2PFmP8tBXM32dxo/daMNy4Xx59fKsMN*)
(*G9nnH4syKfPm9OLutXtVTdDcLbrO6V4pnHTF1IItsmDpF9e5ubEdH2M9BQ6M*)
(*VEIrYvMjxvVU3M/3tynpbMSHKzk3tod/A/P1okPnxrLwqKw8182/HVN350i2*)
(*JFXC4F3KnAffUqEkVFWowNkIzniRzVeqS7B7QbtRh8cXyros+xlZcmddAzRU*)
(*Xt6cx1sCz6a/8T082ZTz+b/d6yM/bM/k/dKFqvu6BuOhNUg+H3PJpCMR/Mfu*)
(*bQh2bod2ssvmZa8rcWtk0Zm1v1KxlG7efC2wC8LyQXOvPqzB0/w3in7zkiAz*)
(*cfOptWoH1hnQzLUPVsF/UlfYlTsVDRE1e9cQvO1q5nQRJnh7WctzbTTB24vp*)
(*Rwe6WZ14MCZ6Iq2lGq/Mol30+pOwebbVYwfifkzh2ZBhS9yPadOuB1cT96ND*)
(*YWLm9qcdOOe2qCDJvwruIryDD96m4MMTKRuxv+1IdYp9w7m0CuZ/SpfF6KYS*)
(*+IWWrNvTiRmBeM2kPdU4MrWISzw1GQNnfYYF47rgLPrQZLFfDXSWHxeRGU/8*)
(*/4Dn/53PLfv2bx7gaEeP5/amg1LEPtitdtnxURq+8cWOrvBqQ1LlscqOjAo4*)
(*zmk7MrEiHXFXj0oVS7ThIINm7X2sAkGR1aXm79IhMqQ5+zcxJ8hLPzteScwJ*)
(*U+qjBwaJOUHYa82swROt+GoZ3Gyy4zv4l1hf8HmZga6pLzlcHK2o2p/dHuRV*)
(*DruFo/qr5mQi1k6yyflgC6I2+85N6y3D04ybG5Zdy8SP3PsHl1zuIPioz2fl*)
(*VgVFcY0VD7+kAHtDAtYwO1H99PHBqYpqrCs8vHRwJgkTYfUGywc6Mb7xYkBC*)
(*ezUkVENKjHuTqOe6P3rnqoh+PDGRXXaJ6Ed9bmmrJ0Q/rni+xPJMTAfWvjh2*)
(*kplcBZE5JfnFV1Jwtf+GQ8/TbqyeecvUPleLG6vX+g22JlC+U00mB45ofe9C*)
(*h0r4sfVJNdhl2ae17jv1+xUVH14k777q9rAbh8b3z+ywrMVxt/HukJ7//rlU*)
(*9wsVP6nebah4S/V+QsVnqncMKp4fvdTdpLKvCxYFl/dObK3BROHRuANOSXhY*)
(*65wtG90JI+dgIZ7QargtLEniU0lGmNag8xfJTmR0rIONVDUOVHV/PteW/D8W*)
(*Z/bA5NhkZAd2fHAx90mswlTvscWlTimUOjZbhc+2vrod/fsMZK73V2KqRasQ*)
(*dwh+rjI9n3+5HWY/87+kPq9EdyJNePB3Kqz5yvRXrmiH16affHPUKjF7v/vf*)
(*jotpCJG0Z/Jkt+Gjh5RZELsCDwOFTkg2pCHbOHwny6YNJt9ZZ4feEv0etlXg*)
(*mkY6Iq2lj+0WbsP1P6YHXPQrYCHGtdE5JB3rD473hWr0wjVjcM9HjnrUNMzL*)
(*3Zb3CcoDKpcaS3uw7sLQrPvedeg/M7o/zPAzpZ2qH6l0fhFt+9yEsU5iL7zR*)
(*Gd9XjUIeLbszjUnY8GXa8eqZTnCUna5lWlajuUssOtkrGXnvEyatuwleGVaX*)
(*rB2owte8U3NZ8in/9fhUenVJPEslfTbh/1SZPV+oCqKFL+qnd6fC+KvXvecf*)
(*2nF5WtDoXFYl9L4FSN3OScXAVR9lvd3t+GWt6adzphK2fxO0YremYYVdsD9v*)
(*XxvWOdT51i6uhKjl6PaYkDRI7d99kNOnDbu8BRnH8yogetIy2XxROspiYjNi*)
(*d7dhQcKsJUeuVaDKtffPdcd0yFRJ9a3V68Tdpmnfv7rV+Ntrd+ZKVDKk6HN+*)
(*vBtrxW7mnrTj8hWQ3Rmeda82nbJeYqcMFNS3d+KRY7DSPVUiP3/DjscWJoM9*)
(*7neknqMH68UDS8uqa7FHotFvv0EC2lZI1F043oOiU4G2b9fVQb680Eumi5oP*)
(*VHF0ewN+d5Z1Q8N4heOGj7VwzzrwNtCbep7/GzHH52xgN8ZszOKTnWrxZYeG*)
(*yoXSBOywVnxp5tiNe09sAm/q1ULY31OMzZlIzc/iSl9RnW748zBWNcvUQqnB*)
(*JnB4UyJaBgvrFdZ1I4OD3+QMby1M47mPCZ+mjuPbK66kxNWNC0X+8jldhJ4s*)
(*ivFp8ErEijmy5W0tXZASWqwdU1CDeLsLinfSEil1gyr+v83Pv83Dv/1equ/6*)
(*tzpA5d/BbXs7+nQXWn637n92uAYZc+TmDh6h9t874Zf/XrYL24q/BsoK1+Cl*)
(*mFWnvz+1P/8/+hDzjz4U/KMPVP4PpjIWXMzvhJN9ZdSnjGoIccrJd69KpvS/*)
(*z3Hzr/3LTrxWit1Y71UNvpgWN8+j1P5UukR1L1PFoZoTjFQ+ZxTbd2K/0bSK*)
(*3SXiez98e/nxdjI+5Z8SyfPtQrOvZMMu9xpce+UfI7c0CZOSZw8zX3fDd9P+*)
(*hfcdavHk2UMR/eoEYu49ZWX8shu1ZRIdFhdrobzyuI00k5qHGsyU4ls83cjF*)
(*rLS63hrsvXPjbc7jRKzOuTj5Ej0QnymMcuSrw0xiyzxtngQ4cHeY7nzfiTki*)
(*IynN/tXwWcsT1L4vGVu4egToP7qw8ba414PaGmT5bxuzDUnEa4uci6dp3Xih*)
(*ekDe70EtxK884zuUTI2Hap+lyhuVnarfqfTw3/Zjwq6BRXkuPVBR+JGYtLcO*)
(*aq5xV6+nfcbb17eq0rq7sTLbZMgyvRb1B6Qivjj8ex34t/H3nJOaVpXugoec*)
(*+pWZlTUoutT/qyogiVLPqfSZSm+p8km1Vy6x+rma73YXuGss43lta7DUzUD3*)
(*rGIS5Vz3JeRceTl/FxxvVIutnFWDqHerHg6nE/bgvQ80mjqhvlq/o7e6Gvc/*)
(*+rB4fyfh0T9z4LF/5kDXf+bAcwcb1yrf7MSNgRmGqHM11n+6tdfWIRnfvGXS*)
(*RJZ2oSGgrGQjbw3GTPacr0lOgmlGvIPEgm4YjbKfLhiqgfRl1klXj0S8uNa+*)
(*4otqD27mcBY3z6tDHGvdZ755CXAyv8JVrNaFUc/6mM0baiB8gLto311qXaLK*)
(*G9V83uS06tWOxZ0o/pIvumY5oScd2wsvTCTDZfVhH66QbhjK/pEdvVmLP3wW*)
(*uxwKEhBtpZAuXNQF/5Wm5+7F1kDu3DDfIUYipDMETDgyuiF2UtzY4UUtXg5n*)
(*yzaHJ1DuF3v+L31+9Y8+FzENnepVerBEguPH8rl14Mh40mOzgHqueEaXS4uK*)
(*7IbzD61meNTCbiAp8VxWAnIPPe+339aHcLtgE+F8Btx7wmLz5WJRoLo+fFEJ*)
(*G09PsycaTBn48EgyOUMtDv3mhw/QO/vAPGvB2HqGiZnPvplBN6MRe6Kv6/WL*)
(*PvxVvNakuYqJLXHuez/si8Gs/dKWJfb9+P3ZyX2SxQT98zp1xTVRUFu6J3Cn*)
(*fD9k7HiCaiKZiLyzg0u8KArlTzIUIvv6kT9faH6vSQMGl2dPrv8RgdVyphve*)
(*0frh/mm+UoJkA9S85K//do+EY26Vgd+xAWSLtzVn5DSA6dQTrd8WDkykBjhJ*)
(*DGB21h37Jc8akL3oh5+1VQSevxv+8zd9AApi0psiRBqhqJpdKccOA8fGIG3y*)
(*3xt6O6l/WfuzAZkHvm/efjoc761vvOAQHIRXSXBllGMj9HqVms7xhKF/C9/D*)
(*UvYAZGQr2Oe0GzGf/le9/EoYXHePBi28OAi91A2awgWNSHPTdbiiEIp7Wqqv*)
(*yH+3uDvEXdbtXSMcJyrSKv1CkdutEy/3ZRDKBTW/hvmb4NG3qSbXKgSCId9o*)
(*Ur6DaGE8f/OwrxHXnkgnan4NwarOvDeiC4ZwpEtgfsexJtBtltyzDf2IzB3G*)
(*s4W6B1E6vjT12JYmdF9YZTQyKwRNHz1TbhkOwTTMX/L6uyas3TuxjetHMMy3*)
(*qzzfvHEIjDqPC09cmjCby/qPmvZHePAeccl4M4QnH98tkGhpQvRp9/YTu4IR*)
(*O2RqPuo0RMzL4eveZzUhtOS8bq1vMARuG+1UbhnCCWmMK4s0QzFw14D36w94*)
(*vvSNU1HmEFpf7Fsx9rcJY+UuCin9H1Cwt7Td24uFj4WTbU3b6LD2SUwwXBuP*)
(*WUMvpkvU2pEnv6Rmt1klAn50JPCqp6H6XEx42VgzsMT11yffMuRcW/ltNDoT*)
(*23SvSutkMBFia7AoK/gr+J/PzO9blw2RTo7+RNl6xGh13Qw6VIjM5qaKxxo5*)
(*4C7kv5tI6MtwfZUQr1keRFpzJGzVcjGan/WkTrESQRXL9e4nZ2P+w7NRhiJ5*)
(*mPnRtLFaugzcs5roRzwzcHRvs8DSwTxo79VackenGCvcMlqEuVKwpVxnkvzd*)
(*qm/RoGRdeh5O/tDd55/5GVcneTcutCqAyHEO8eGaLOjLrDd6ah2Has8cnyr+*)
(*QvB/nK2oQdwDJ673fu1JC8MDq+2TSgmF2GS9IdDwUQwWndHYmW35Hpc+D4cc*)
(*1CtCulZ1W+bEW3Q7L3ufmOSNEf3y5bzdRZT69n8AgUAiFQ==*)
(*"], VertexNormals -> CompressedData["*)
(*1:eJx1e3k8lVv7viQVmjVJigwRDQpNrEwl0omUMhaiOZWIkMwiMkSZpwylzGRo*)
(*r0qmDJnned5suzQYCv2e2/uu83vP9/M554/zfPZj73td97Xudd3XetYTv9EN*)
(*zQusLCwsHdT/5lNXJM5l/nZzC/7ndRjll9y3/VGUQotfrVj5+88XXJNrJKNm*)
(*dA7ZxWQKjBdF0lpV+AdnqPtJO5ruRG/TRqybFFG4QSCNzr8meJa6n/L8uIbo*)
(*iCaSyKz6OV70mPbF//F3uG/kW7xf3egE8sprLR9rfEjLun1I9A91v+Nt2Njs*)
(*cXV07hb9V7iBKy1yMac63L8aevm20ntVZJ05ZGon7kTrWB1qCvcTGFaOooUq*)
(*iOAjeAnOf8vrp0/7b5531Vixa9yU5103/hQSZn2Kh45Wcu/nElMtw9cuo9hw*)
(*qz5s8WZn4K7oQWSQ/2j+dpUivDhk+4i4ygD+JWpgJaEygLYeCnY93/kBf/wQ*)
(*8XJv0CB+oDWt/3x9PxIaVhtwMn6Ho8PwA6UnQ3hsJXPejZV9iPBF+CO8ERwE*)
(*F8Hzb/g9Pp//xM5Zj1/3/9Xo8bgTSz1k88grpCPFt1yV8Ps842dOEM/Qw+oa*)
(*xEneuqI1pLoS226bXDhPsRcrdK7VUNEfQhYN22JFqXxty1+UQL6lPVvtIV8y*)
(*f2Q+yTwSXghPhB+Cg+AieOT+i1vu/+D/NFzvUnm3AQd7ebtfHG/HTXJd5R+/*)
(*0dEWaZbzsRW1uOzMoQfpDl2Y69g3vu7HdKTAX0yDvHb3Cz6CvM43Xb4EeZF6*)
(*IvVF6orME5k3Ml+EF8IT4YfgILgInn/j/1Bzs321ciNeska0SHltO0b1SSs4*)
(*Fwyj9I3JOZD/VsULw8BH/+EnrsADqW9S76TOSd2QOiL1Q+aJzBuZL8IL4Ynw*)
(*Q3AQXATPv+H/KH6wfnlpI255MPKl62EbTtJLzT24dBiR9UbWH1l3pI5JXZN6*)
(*JnVD6ojUD5knMm9kvggvhCfCD8FBcBE8/4ZfihYyt/51znzQdaf0IPDYvsCd*)
(*lA40yUQljOrRcbhr43f76Xz8tiWrapd4L5JT2zrpbdGPZddUH5J2KcHPbv1m*)
(*K/sygHZtlHXZXd6DGxJTn9N4q7BGVV5iXOgQ+mr4il+2oQvP9Om1TsvW4o1m*)
(*XIvvWtARy6EVv4ciOrBdbV7Ml856XNCya4bZTUf5z/UuGYq1YW3Ol9Uagk24*)
(*+kjJMsdVw6hJucQacK4/YmA4UeRAexyv0hOz7QgqMrVkbpulY5sVHFclZnPw*)
(*W7f8Q9Lne1AJ3+UVVJ1i99RnYRJU3eYMPtCGur2gaDO9P7UXC4z/7G7yqMCS*)
(*B4cL9vINoennw77As/hJwWzgufm+iRnwXFJ/p058Xxc2T1q75e6ROjw2uUME*)
(*x9FRuxW7H9R5ls5+O6jzFSHz5uq8lC3NHXAuOqEyYV9rRwuQOHbXrEkZiR3z*)
(*FJV2GsZL5YNXrvbNxruVt6p+TupGvvinmcD0AI55ITKrff0jlntMo4W97Eei*)
(*TyvroB4qrtg+gHoYURa2hHrwOyjSdvBRDw5/VRLgaVeFJU/pKmjkDyFbV9/8*)
(*yIXd2GdyO8ciRg1209sk8t2Ijj5mv/8KdZIow5cBdVLoUugCdbJXJjIAcH49*)
(*O3HyW6MNTU0i6eWVHCUkLKB+dujbMLZlTHrx+2RiwQjTNfKc3ShL7141rK/H*)
(*2QeFYX0NtnHug/U1uOzd96tC/TjUfnEe77lS3BW88T6v2CCyMa9bB+vO/qxt*)
(*Aqw7LfmCI7DujqQXBwDP6276pAHPDDsJU+DZqGbIHdbjIlsOLViPjqpOvLAe*)
(*M3mMwwHnSbfC6/vM7tLs2oJFXT4oovMfh8Y5NUdw9Uk3lycd6djwg9gmP+su*)
(*pPt6WtqQbwhf3qiqaPHwPa5XNx518e1DSn4PZLbgfqz5yGyFXE4xLg/f9To5*)
(*awDVxQXqX+/vxQGnDOsjv5bjgOqfjUOzgyj9a/e7/aY9WL36wTR7bhVW3RRR*)
(*oPx5CBVqj8p9EunGzddFlTmza3DfmcQoHm06+u3oEgc4b0Xln4kwsKS5Nb9e*)
(*KzaigCy09t9YFTuCdbi9LhhfS8OtGIW/G+5EqZKGcaADKt5CXqADm9a9ar5O*)
(*6YBG5FY+qFuVV2H3oG5DhHuPQd0ute9qgXrQyhI0h3q4NiF4C+pBRaiutXq6*)
(*B+MlCfMMnn/GKdUXk1SdhlCVaUog8LzI5UEy8KwqYnABeL7rZfYKcBp78Y7z*)
(*xlnQvBV/WYhKKKBX7ENfHo6M4Dtqdgy77alYoVDX3W6qAz2876OVMzuE9x7l*)
(*2qBbQMPut1uz/EJ6UdfgRf/dBQN4r9udnh+shViw44HS045+1PM6Qmj+dB8+*)
(*2xtyIbO2FAtlSXlmHRlE7kK/Knlce/HRjYKPTRZX4tDWyT4jmSHUlLLwcIpa*)
(*D+4/4Z5v1luFceeRQ92tQ6igXT0dcMqtS410F79Nu9Ibt23ASR7NcpsdNBRj*)
(*4HmFJqYy61Kw8eJyMRneDnTpQHoZ6NXEkgdqoFftK4/FgV4FCAlmaEgO4hTl*)
(*4f0z3QWYw1ixp8q6H62TWcjpQ+nYxSUMLtCxaony8U+UjnXqseZ2z+/DXEsV*)
(*Z+uCyjGfVkGnFGMQKSezPwZ9e7Va8gno22TnrljQt+fR33uXUjw7l/KYSVA8*)
(*M10HdXUonse9pRvsKR5FPDXygNc3y9pl7Sk+ZyvO/RahcNfyx+UaUXmU3Hsd*)
(*KkbhH4pRF/pJ8diqMmgNvP704dAFPusWzbwBvnzCpd/P8fdrgAG8XZ3J8p70*)
(*rcFrA53iTeW6cfbU6n7f43R0gv2pAev9evxZjO3CJ65OXFr+Uqqsno5mNbZJ*)
(*WvxqxH+VKip7nG7De8aqGbtX/HtfWFJ+pjWErQ2f2eLaqKDShH/lafacWj2M*)
(*BivsVwukt+OzgqoSolkNeKnq9GE8SUfYZv3vOqlOrKBmLZ2rU491fQ9bfK+i*)
(*o4Kx2IIvR7tw970As2KxOpw1c2KmKIqObHck+JnSu/D1zgWzPHy1OFwq/93H*)
(*a3Tk8OkDj8O9bry4ZJWGy/Ya7GpCj0qQpiPLtMPHWFh7cMc5a6ygXY3Tml4X*)
(*xc8M/Sv+NOfTbeCrol9c1IV142Z4qAjWC/lM/k7uF0qt3jlW9I624oB76ARV*)
(*dzNl6z6GbjNDOjvua2+g5tW2PVUC1hM7je4L64h8Jn8n98nvSTwSR1X11BEj*)
(*SjcP+g0Zgo7ayLXHg35mJo7YgN6xmX65CfrHOF61BXRP8LqzkgNVx7t22xlB*)
(*Xatd8BKSpOr5QXVKEdSfy1TiDajH+JTPGVCHtvOs9q2h+kqpRTddiuozNpcd*)
(*Y6C/vDnUWgR6McXilg95O9zf5gr58hYGPgykdHPTW/G3oKOn5WasQT9Fkw/o*)
(*mVA61Tgjuhd06+SqdVrvKb3yyVU+DbqZ0LuDD3TU0frre9BPkg/Jj+RF8iH5*)
(*kbxIPiQ/khfJh+RH8iL5kPxIXiQfkh/Ji+RD8iN5EdwkD4KfrE+yXsk6JeuQ*)
(*rEuyHm++Dn/CacSg+k3HHcvDr/FyK/T8zIl29LW27SPwoNuvexj64zibnjLw*)
(*oMyTclnrHQP7XuBpPr/sJb5u+9df/n2tyE83oDP+yBDeFRUp7rrlPe5OkTWS*)
(*NO1Dt4+eahFaMoorjZ57dlomYLkPnVsrElrQ2cxZ7ZG2IWwtv3f5oBnGnPaF*)
(*Xic/9CKFwYUnvx8bxbHNnzUWnIzDfTx6Rob+zcjKh/Ud8CzTHeYEesj28kYG*)
(*6OENp+WfPzmO4kwTPjdnt1i83Yzt0pawJjTDd23RrzI6XnB7ZgfvSC5e+CZY*)
(*QyS6B1kG/pzXmDKK5539MevJEoMljvM7vHrXiE5P9foqSAzjszx80dL8Objl*)
(*7DAqFOhBZ1ItriY1jeK9ec8zqpKjsPDRRc7lUw2oiV4gB/7HOvFECjc1j3Fe*)
(*huIwjxyR7hyxw6P4rRbrgOG6KHzu+6sak7AGJPDKMgX0n/XrSKlWz21awhmv*)
(*QYkGebT7vlgcb5wzbRnvZ505n6XSJ/c44yhyO7l0rzeFT467iNZA4R1/Olby*)
(*msKZPKpQCn1r+mrqTuhjZ9j/6oL+hUIiP9VQ+LaKiUoAXkvm/aIKCmdAY68F*)
(*+LP3rzW5AS/bzFczwHmtUKDoDIXP5hxfL+AdUhS9fo7CufPj/kOhlL8JjEYD*)
(*LJTfkeF5bww+x0EoJAH6ipfF5Rrwy7O/zvKDTz7qbX/+DOXzLsS8kwff12F5*)
(*uRv8XtUzr0jwK4d7X68A/yJL38rtSvmW2dsjeSXhKXipc/6pL5wMXP5z8L2b*)
(*ewc6sUZERVAzGj+5KG5xu3AU/yxbO69QpxERHAQXwUNwEFwED8FBcBE8BAfB*)
(*RfAQHgmvhE8+VZmTYal0vCJWsmHzxTwsOilZHVrQg25ylJvnKg7j7mPJ1/e+*)
(*eYP5+LI5b7L1IAnRq0PGb4fxYS3es57OWTg/Qz6962w3qvhSaXBccAQvCTpS*)
(*9v1VBs6sc/kS+K4LHb5UwuFqS63re+4yv/jSqf13e/GwVBdyEAk+8qdkBB8K*)
(*+uWmWZKKx6c7Z8xvdCJDhogH8PVFZ09TMcWfY2kOF/B2xVPnhgxVryv9F5pC*)
(*/SaFFNtA3Xa6skamKifirUblq8R/MrDcUvUHRkta0ZrAjWypAi9w9jHPtPBW*)
(*Bj4u0mrlatmKXlaV3tfqcaKJ6Y+egzqMXXN656N9R9HYbF68XGsWviaMtz5+*)
(*MYxb+3wf/7HoRockxQRAjz5hpTrQJ7sliadAl5b75OlJTPnijKrA5dJ9TDzW*)
(*W3HfOLEKGZbe+Qz77YtB2eGw/3ZIXJMNPpAr9GmwM+UXTS0d9oJ/PDnfXBP2*)
(*j78738Ztp/Y/Dk8DX8J+6MJZ3aewD3IQXRAtQPn4m3fSeMHXs6Rhc/DzJC4Z*)
(*h8Qncck4JD6JS8Yh8UlcMg6JT/oH6Sekj5SbbuAA/1aob6y0l/JBhz/7doJ/*)
(*e+5saJbjz8BVx7WG8/2TMKO1eWuefxta3Md+JXiI0ttjVo9OpiXixiutb/Tk*)
(*W1FiQHvane3UOpdpW37+TDxOOnlusHR9C/KxVhsavziKk01HJ8ONn+OTvgau*)
(*udzNyEfSfPvr4FHc3vjsmWV+DP694dPU5LYm9P66biasn7W2YvwC1HpinLPO*)
(*K6DWEXM5axf0if3uXiMCVN8oF79Oh35Bf9ZUBPq+Ns3ID/ReOSbUEnR+v8/2*)
(*36DLLf21IqDTqk88C0Cfye9JPBKH/J7EI3HI70k8Eienb2PrFKXPPsiZfSOl*)
(*zxNWdp6gz0SniG4Rvdpue+CmEvcIbhKu02CMZ+DxqK8/ljZ3odZ7+3XZHo7g*)
(*iSrnGPWeNMzcmty+YnMX+uN2rgP64HD2hf3QB1/vafsI/j/IXvNKoiw1L0tq*)
(*nLVck/HMWukH5g3tyKb5uWChEwPL734xtXbTKyzVfYC+oLoN1aw54g797vze*)
(*dU3nqH4Xfn5Psx/V7/7Npz064GMrTvXvswfzSsOofh4TaigsSfVx8pn8ndwX*)
(*zFy37wu13n4+UwoaLqqibTdrEFU0Mket/U81wM+51k14gi8o+SoVB34gtXnm*)
(*BfTvO1x9h6Gfnxrb4A59vIQnMB76btbXza+hD79+EBsI/ddXbIXJfapfBnUh*)
(*X+ifKYtnGdA3SVwyDolP4pJxSHwSl4xD4pO4ZBwSn+gR0SeiS1vXt/Rlfx7G*)
(*tfaKx0/uzMLje+anSKFutHLti17QkXM2Xm2w/z3HMJcFPWl8uk5mIn8Ej9Gf*)
(*PFk8m4pfVg9pMYM6kcM5/2Wqaxh4/KWU3Q/zFJwXYmvKMO5AS07lZ4Kf6TXh*)
(*1rtD+RlV9UsS4GfmvfwxsTGGge/GX2I4LknC8Z1+b0e129Bxn0+27C1MfEJn*)
(*8+GYSD8suSfzlvP3KjS8bTcD9HHNj5LlyZReqqWMeblQOknmicwbma80ll2n*)
(*Qe826/zp20rpn1uDucN5Svf+rU568GcTeI5hN+a7fSFnPWbhjQyC5xgGvrG0*)
(*r43BNLdpB014fjkZORB3OUcLMS/sdFtHrYewikeXwT8aRUmfrqLWhaBfZsBT*)
(*ii+XjIyjwF/flugd/hRvhp191W7i/rSdbjIVEEfj8X7vficNtGJBYqIDtR6q*)
(*ngpqwvqQc+xMuE+ti7gPsgXWFF+LaMpSwF9u43suHYq3j4/unbCvfURbs9xk*)
(*BfQFs67lC1r6jqMjzZvbTKj1cFdkZAWsD0ZqZGoAtS5Ua7lP9FA+TyOWxx18*)
(*358GQZdKyu/5ZfP+2WvmTivaV3QQ4hwJwQ9qx9SQxtKBroWUzytXsmUH39ex*)
(*b/ebc5Tfy6bvH3Kl/NziW/Zu4O9MUjTeCFK+jugF0Q+iG4Qvwh/hjfBCeCL8*)
(*EF4IT4Qfkj/hg/BA8id8EB5IniRvki/Jk+RN8iX5kPxIXsT/ET9IfCDxc8Tf*)
(*EV/HH1lvDt9XX/dj/bH+B7Si7fqD25hH0IYK7kgBHiY+vV5S+d3KCHw0vuCP*)
(*QmQ9Sr7+6gF8P33ZpGNswH3aKQUOdQ+bw6jqu92BVHUmdnZ21ynKCMHq36t6*)
(*xOzqULTdlDd8nz8gJT9S3pa27thefqSojC6vnPl11oqJ9Q+Pidr/eYrXhYTR*)
(*gpxq0ZGtb5/B99M+fefKemxNCzK7aumzTwltoF8Zz3rGxLGHF/oVFAZireTJ*)
(*SrcXNajXPyoavt8Wnbw5RNuKdsSWx1/rpCIK3czm6pnFxNLzrh2QowfgWxnD*)
(*snYj1ehs4foX8P3K9J3Y2/oObdUzac4THgqo+qLfOe7PTCzRm3anSMsfL3B6*)
(*IZIgX41aa1vDOelM/HSHG+eHRF9c9HOTQ6ZLFdoW8eait7ULbZX3bi2IV3s1*)
(*WKdHWhVJblg8cJfqowLRm+mvqL7a4lyv/Ivqpwua2O6epHxYc035CvBlcTdC*)
(*0m9SfuyF+HqeKqMorOl6bXNlN+W3Ga9oS8oaUP0Hif54Skf2T7TvAV0psJaz*)
(*dqX0JNrksPIVNT889GGVgFQnE1+tP335V0UVmnTce7rYxYl2rajaGPBw6nUV*)
(*+c+qIJFI93UnVIJxxOn0w37GTNx9Pnus9nctendSr3T8tiNeJSCSYHiN2pd3*)
(*WL8Z5C5Bmm9kpH5TPpLnycUaF8pXvg0sEhih/GRrwm7zKMo3xMlphIOP4N89*)
(*1pRH+Yc/zfnOq9cG4PDcZ8JHC5gYb3A7sT2gGlV3D6UCjgtlr8OKXW7TSp56*)
(*X7ZJkv9XHRveVTwCz2FPiAulgp65L+99BDpGPpO/k/t8GU5KsC+W40tehKl9*)
(*ccuNiU+wLyY6SHSR6KG294fXsN/mdlQ/Cftv5kkvCdh3H4sZLw41iKNZ2ovv*)
(*gXMz3YsnFRTe66BjCmUlxpT/eCJnUyJD+RG7mfADcZQPefHlEUcYtX/Y86Qy*)
(*GvYTXl6rPGAfQX5P4pE4ZDwyPhmXxCXjkPgkLhmHxG+Xy93AQ/mJeXY7Bj5S*)
(*/kJ7c1MjO+UriI4TXSd6TnSZ6DTRZ6KzRHeJ3hLdJDpK9JPsG8k+kuwf72a/*)
(*Lrv7exSnX5S78uFhJI64rHZGSrkB6VlW/9KVYuIOFcnjnGpheKbfIL5uUT1a*)
(*x33eDOrvWfKHSXWqHntb8iSgDmefZ7ZoeDDxLZ/IrDP1Qbive4fG7VW16I4h*)
(*P2t+AhPzGSutPlPxBOvfa125VqUGCY8k3oY6swnQ815O1V0B14f94lS9sRn+*)
(*nnGm+nHduHge9GfHpewvmVRflrWou/P4bTAWXya52E2PiWPsXjZ1ClG6dOjx*)
(*41ObHXG8WHve9xtfsGpoufDKzmJUvSHRx4rSa7NFD+6Afi8NXb3xLKXb9666*)
(*5gZru9E+blNUhrrOv7vALUBLDZH6I/VI6rA96WsdnLvolW9rgv0Bh/WYPuwL*)
(*Hi7Wuaf+Jgvv3zJ+WihtGF86LoY3XO5GH9Lb5Moo3VkRJLYGdGjk6AupF5T+*)
(*DEwvrcjVi8FCPJ5Pxp+P4hU+bY2RPxtRXsRdI0VK1wqt1kuDzqn4lejep/TN*)
(*gmNJEJy7hGWF34FzmFOuYZVw/pI9ml0E50lb7SZq4Xwp7I7BvC/ddNS+W6qB*)
(*QfmubWs6+h0p3xV7QeYzPHey3c0ap0jtd1yGds13pfY7bJ9vf4f9js+U8KkV*)
(*Gf44MjdCUa2UiT2TL3w4e7kasfznP4d/Xr/+fd+fhaWE4g3tEWZvpzNl/74v*)
(*xMLSB/ePl6oH3ReT+vv+hVOnRuH+oHKy7Q6VXX/fX8zC8g3u09/8xTbMlPj7*)
(*fk15+Q+431K7QXqkUOzv+8kvXozD/YeHfyvRzLcigoP8neD5rx79n+swChw6*)
(*EMnzrvq/127Ea6lxHp5nnniy8aCoahma3rFmlPK/KIOT3xR8b03McxkJlaL/*)
(*Xgf+voaLdxae6/yACidOT1D7G+RjvIEb9jU2O//scjJ+h7JLZj9R+0vkteFq*)
(*Kpx3EF4ITsIPwUFwETz/ht/8ynQCpZtINMpmhtJDZDdf2Bn08N/yOusxeCek*)
(*uhI1ZqaIzlPsRRtirsuB/pB8f/+ffMk8EZxkvipZ6D3wvQ/eRxH8bltw1nX4*)
(*/lIF6x+A403S2zjAlb1H3w3wmCcHXwbc5Bo7/PEW4O+2xreoekZJZ9QCqXpG*)
(*L39xVEA9N7+7qkzpKZoaDHxE6SsKddKcOxeLtp2NgLx+7moNhbwCCrAx5EXq*)
(*huAk9bMwvlAC5udEQdoBmLfISiV5+Hx0oiIYfn9s0PE/8ViOzp0TERwEF8Ez*)
(*zyj1CuAmV33ffXP4D5Yq36xWbkSeB4IqlNe2o63m0Svh3NzoF3885N8SsmYK*)
(*+Ehi65w7fyR1THCSet47fykT6qb5KU8Z1FHQQkk+qJ9js56CME/F6VesYN5+*)
(*DJ5TgPkivBCeCD8EB8FF8Gwq7rgGuMm1okPgJuAXezZVtry0Eb3W4/vR9bAN*)
(*SbAm5MG5OVlXBCdZX+Eexz5AHSfdHJKBuh6zKsyDepYe6RqEeljovnyujhqi*)
(*Yi9DPZB5IvNG5ovwQngi/BAcBBfB82/457OwTP4vTmnuxnPhkcLISMZ6gNpv*)
(*omtZti/tpvORTHmCK+w3swST1vlY9COT+OVtUi4lKMLt2Cicfy1MZw+i9B19*)
(*nvnoSOOtQjYy7VGg8zxBS7fJNnQhL2P7gmnZWtTA0FkI5/hj2/+w0SM6kIGY*)
(*RiClu0jg+dq5c/y9x0quGIq1IbVd0aUagk1IiX1mOZzjs7KwTP0vztmkXc/v*)
(*iwmhXaKPRMVn6Wi3bbys+GwOSgxr+S5F9RHHp6skoU6r/6s3/MkysvD5YuWW*)
(*5QdSe1G67b6QJo8K5P3gcA6c4/8bz7SY9BbxfV0ozP/8qrtH6tB1gzPCcI7P*)
(*0rU2GOo8I+/bTajzGR++uXN8C97if+CMtstZGPpjC2L6fTsv7TSMTA7fmFzl*)
(*m43y5K//rqR8yIMjmzwEpgcQfopDtK9/RGFOBlHwHDWe3ZUO9eA9rCwL9WAQ*)
(*xn8J6kFEa5x+8FEPulV11tbTrgrR7FYehHN8fRXPj5ELu1HHjZ6JhYwaVBe+*)
(*XQjO8aXW3pzTNetl43M6Z3dAbE7fLpqa/vpfnIdtvBpvMwWQt9VWn6Fvw2h7*)
(*e7bjZp9MtHytY9Ehzm70ulPpG6yvvbxri2F9pSlmrof19f6E3uJrQv0o7MFV*)
(*K95zpYjNnM0czvHPvb8jAusuMr/QAtbdhVGVQ7DuoqbXhQHP/7lWI2/htSbA*)
(*c6fQs8ewHnVfJB2F9dgX570e1uPO3KF/4Fxg1iJP5xJAY/oHxbg0R9B2tyHP*)
(*gI501Hr5faUvtd/Um3mmbUjNZ9ixQcbth+9R0VNcBuf4Pyzj1LfgfuQ8uLtC*)
(*NqcYvaq+GQbP0xxXely93t+LokSKoyO/lqM/V89/hnP8U4y+T/tNe9Bfa8aG*)
(*2XOr0P2jWzGc4381X3fkk0g3sg2uk+TMrkFntzhHwDm+9qlTv/8X58sWOecd*)
(*KvxIi0UpclXsCOqu2mJtdC0NBZgNTePhTsSjal0EOuBfZzfX37afmc4CHWhi*)
(*Ld4DdSq89Ox+qNv/XAeQzd0Lw1APnQlWc/pQOHP9ItSDx7HnA9XTPejR5z/d*)
(*+s8/I8F3T+LgHP+YW2k48DxVzYgCnrPqOIyA59UHUv+BE1++mhcevBlJ1Fnw*)
(*eY6MIN+dZex221ORUP69IVvKDy/YFWSRMzuEOo1f3tIpoKEoLxE/eG7vMvgh*)
(*cXfBAGKX8wz7wVqIskPO74LnV2ueCkvNn+5DdxESzawtRUL7TB/AOb5BU3oz*)
(*j2sv+uYWbmSyuBKdCW3phPPoEH7W4ylqPShKafClWW8VKkw/IAvn+BS26f/F*)
(*+Z/Pm5B+qMAlQzEGitDW85Zel4J2jMU8lObtQBrSNcOgVznfzySBXpnL9jqA*)
(*Xj2X8vykITmInvjq/J7uLkD3dWgVcI6voH6DB3Ssw3ZFPehY7w4+BuiYkkFy*)
(*Uff8PmTuJV9fF1SObD33NsE5fp9y1VPQN9fMt86gbxECEpGgbxs2mNCXUjyn*)
(*m2afkaB4PrMsWAfO8c/NvF8NPHbv+LgOeOVg2EwDn+v0NmgKU7hLfu/iNqby*)
(*+BlRrytK4ZeOXxUDPC4Jjo0DXj0s1PYAn2oOGh0tFO477LZ/DKg8PFV2O32k*)
(*8PuM7rkEPIoJejQBr/bpKl3Ap4bKUtZECvdEU2zdVyqPnf61LuIU/ok0k9uT*)
(*vtT+wL0x3VSuGyUmpnXDub9f07WEeRRuG30fGTEqj4fu9I/HKfxdEWbHWe/X*)
(*o6t7Qm9+4upEh3bIz70PIOCl/l0ltA5p6q5+OrKwC13pDzIoz6CjFfUvRCx+*)
(*NSKTu9UqHqfbUNmkEhPeE7BZlmWwlasRRQzcSXt0qh0p6FQpm7D8ez/6cTpw*)
(*UF+sGa1y5RgR52lFFdIO0q82DqMHnz3bQ9jaUMdSx2oFlSYUMsXfC+8VCPwp*)
(*rohZ1IpWTgQetDvQjE6MpnOu5RtGX1s61wmktyNBnQEh0awGdP5x9BF43yBu*)
(*bdzmC+ltaGLAp2heTCOar8te+pFzGP1MKGarl+pEpXd/iOTq1CPLHTpz7yG8*)
(*FI5Wztjdgbzec1yRk29AkdXdU5MMOqp0Hin5crQLqd2K0S8Wq0P2miO/4f2E*)
(*AbGQ4suU3vb77/rOT+nt0z23HTClt0623M9M6V3olXYOk4evFiV9PI3hvYUt*)
(*1h9Frpp1IfONGiXOk7WofHfcysqndORS17XZ4V43qh3dqeSyvQa9Q7MR8D7D*)
(*asHNm59NdaFHeeI6svNrUXjP2BnWi3SUGTd7koW1B83kX8xS0K5GIoGpH+A9*)
(*hyNL7b9dd+hG5+bRH3sI1yBNCU7/pD10ZBn7WAN4J9fVX4/eB/6TH6QdAn1h*)
(*F3FpAr3hXhJqBTpDPpO/k/tkfR5jZXkM6zXsAM3wvpgyenowLgR0Z1fxT0/Q*)
(*obPDluagP+Qz+Tu5T35P4pE4KsOPqqHfSDNi+6D/eInqboW+syZiuRL0ibfG*)
(*Jx9C36g8lDr3Hqbo6p15sP4z3mt3gB5Y6HH6gg6oXxKYW7etv1kCYB33jX+L*)
(*gfV7SFuKlZvqxzo7s3WgP++SWsUO5yBe/+27d9/5DkDeB3xTrkC+2gYpgdBv*)
(*Am1Tt0D/MewxbYa+M3jrLyfQd8XcVcGg96Mev1bA+1o3jIqroN/QHtcdhf6z*)
(*9mRHJPQdkg/Jj+RF8iH5kbxIPiQ/khfJh+RH8iL5kPxIXiQfkh/Ji+RD8iN5*)
(*EdwkD4Kf6BrROaJvRL+InhEdo7kajnAaMZBQ6Sr124dfI81iCVPtE+1IT1tt*)
(*DHjYUeX2CXiwYQvhAR44HuXnaL1joOq4lN8Gy14ipr8DN5wHLQ9V50w4MoQU*)
(*Ohk5Llveo7bxvXvgfGTSP3GL8JJRtOHKHXqbZQKynhn8VpbQguav0XEcaRtC*)
(*/KNPdwyYYTSpvkQfzsVWBqkHfT82in59preznoxD8yKXSRr4N6PgJ0F04Pn0*)
(*YqvnwLPgqleOwDPL6b6lZY6jiOtdPHJ0i0Xmv5zkBMKakNDZgzt/ldHRWtVQ*)
(*nQ0juag64vgmeE5esqxDtjFlFNUm3e/2YIlBldG6uknvGtHVL11vFCSG0f7u*)
(*8k4p/hz0em0zJ5zXfJabjk1qGkWbR9ZnVSZHoaWs5iZlUw3oF/dlE5jHiYJT*)
(*X8A3ZruOTIBvzGaYy8cOjyIbJPRbf10UYj/yJdM4rAFNrGz5R39nXTHuIqq2*)
(*+e/PYpZGE3PPB05sqFW5J4KKx0dmAJ9peYo04JX/02MPON/rXroH/f7ctiXm*)
(*0P8bfuUEQd+3nuWrBny942LhgNfrkYcb4Hz6qHDO176KfmwIeL/p/5kFnIY0*)
(*p1EtCp/mj28nnlN49RZH7DGgcL7J8rAEXxigcG0T+MQLf+wPgz8U59VqhX7c*)
(*sCd3FfTnx+pTY9CXUfy6SPDHTUbuzuCXS9b8fg4+WV9nw5zP065VPQm+7xVH*)
(*UxX4vfvpJQuKw1OQkp5U6hdOBtrZ/cbB1b0DNeu/3LlZMxrZTnkO3S6k5pPD*)
(*M/+DTuPfOAgugofgILgIHoKD4CJ4CA6Ci+AhPBJeCZ8Rre98wlLpaFh6X9im*)
(*i3nIzfeWC7z/oNKS+CJXcRidXTahIvPmDZIxTnhrztaDrMpdNpm8HUZHKt8f*)
(*eeichWSteozh/QeLsOP+xwVHkLeY26dvrzKQSf3lCHj/wX927KCr7QhiGxBW*)
(*muJLR93Oalbw/sO+hDNWf0pG0Jn4viiNklSUcFVKH95/8DjdnAV8bZXP/FVE*)
(*8ddcZ3gVeCvwnt8N9Wog9yYd6rcwXGkV1G3lAR+W18qJqLHsl5X4TwZ6cKu3*)
(*+9ySVrSR9an6K4EX6EO7yvqIVgY6aSfS4GzZ+ncdjgllzNWhHxfX/GEOEXRv*)
(*6aW9sq1ZSCTt063HL6j9nuYvYXj/YXF6rg/okcTkXmHQpy+5p+tBl26H2fUI*)
(*TvmiT39WPJLuYyJV/qJRw8QqNBW0Xh58s1tbyxbwzZ+2NavCtVhiJwKfnTZ7*)
(*Jwd894cL+4rAby+a3KoK+0aGxg9+2Ef2qWrOwv7xpoPYY9j/3Nqo5A77oZ95*)
(*W6phH6S9wuN0RqIvqmjpu8pFZ6KFkt/dk12q/h6PjE/GJeOR8cm4ZDwyPhmX*)
(*jEfGJ+OSvkL6DOkvtsynxuCHrQO+hoIfHs3pDAc/bH0iOSfHn4F0Br36cvyT*)
(*UH196kiOfxuKHFieHTzEQJz05k8n0hJR0EyCg658K0LYe+rO9lG0auqOi8GZ*)
(*ePTXwKmMkvUt6LS/stjExVHKxx+PDTV+jnj3tp3J4W5GkYJyV18Hj6LFse0m*)
(*FvkxKHC7TM3EtiaUOenzBdbV/fJOblhnB27wPoP1NTxuWA39YyPdSRH6yf1d*)
(*XXHQR05Ib6wE3W9r7xuGPvAg2Icf9F/wyLX9oNcau3JsQb/DPNqNQbfJ70k8*)
(*Eof8nsQjccjvSTwSx3OD2jbQbcO3qRdBt9f21gmBbhP9InpGdGy7yEC2EvcI*)
(*ukIrnhgez0BWhmsewnsR5YLWYWwPR5DVtIXxsZ40pM528Ra8F7FbqoQX+mPH*)
(*vlcroD/m+QgyoT+mrpCIS5RloGlJ+llN12Skvcn75Y2GdlSof1Kv0ImByiw7*)
(*mKs3vUKLtvGuhvciJFi+50MfjFIQGYI+KHnm0ULog9a8q3eDbyNXRrqbN/i3*)
(*zuHNytDX3Q80FkCfz2yW9ID+Tj6Tv5P7OxazbP7ffmHa3YnoTHW04FDf3HPJ*)
(*Q0LqnfC7ty5lN+H7GfMq4qCvS1+djIA+v2UL2wHo7w6Lu3KhHw+JSS+A/uyg*)
(*fvUA9GUDq/OZ0EdLBXAv9NUy80UPoZ+SuGQcEp/EJeOQ+H/H/e84JD6JS8Yh*)
(*8YlOEd0iehX5NEvizedhlF36ekBjZxbatWNKGd6L6L0huBX0JciX5THojdBF*)
(*4RrQmajQU1YT+SNoYvUBw0WzqaiyUNd+NKgTXfPceEx1DQN9487S/W6eggT3*)
(*3H08YtyB8jLHmeBzvsdvPQw+J/ec0RnwORw7V23ni2Gg1/L54w5LkpD989Bh*)
(*hnYbOum0/i17CxMxLEcGwiP90KIN2jGO36tQ1y7/TaCbRX4le0BH42+uzv9f*)
(*/STzRubL6Pm1ANDBfl4cA7oYrXE3G/SwUWlIF+qDXBmb+GygTqTlQuHfi6HY*)
(*aN1QeC6Us1PTD54Lkfipz57RIf76taEVt5mSiNf+wAbwkcNfJI/B+rDdpLUB*)
(*/KRkDjMJ+BrbXbQG+GNfc5EJvJE4XCwsXyHOf647UE5fmBish7K125bA+rCe*)
(*7y8E7wtdexxoCXwFPKrpAv6aeA29gTcSZ3iv93eIw2n4SfzFXnEUzaXGZ0it*)
(*h2DZNSmwPvyfFxyAdXH3rQF7O+X/6s8m8YAfNHidtL6c8oEkznmL6p8QZ/Gt*)
(*na4/XEVR1o7sWfB/XPLzfMAPerPHaoMPPC8vZAA+LwHvWAi+T/32SmPwe0Qv*)
(*iH4Q3SB8kXEIb4QXwhPhh/DyT552/J0/4YPwQPIn3yc8kDxJ3iRfkif5PsmX*)
(*5EPyI3kRX0i+T/wh8XnE9xG/5+nu/o/nxr0519x3twkh1Sz9BVt4mEh0wb6D*)
(*OSsjkPedsfpDkfXo6qVL/3gummVoKZftLoju5O4LSlVnolj7OJZ3GSGIpTK9*)
(*fKtdHXL/xvOP5349oS6TOle3IKsb5cd1rJhoe9J3g7t/niLL8tjcJ07UfvrF*)
(*i398349xTyHeWgApZPgqZj9jIv62IUVaYSAKS3jU6vKiBkmY8P/DJ29j4eHV*)
(*judHHY63KzyzmCjx0GftffQAtN6k9+y9kWqUy+fyj+8LbrBzKWduRtuZPDHc*)
(*n5nIrzd36L2WP1ITjNCIk69GCjwb2jgpf3DjS1rLW8ovOHAczk2nfAL5vYUs*)
(*xxzfq48vqNP6JoJGS3a6QB89tr3eBPqqfSnPOPTTH54PXoE/U7l39Sb4NcvK*)
(*/Jvg014yEneWG0Whc2N1PpXdo+j77YuOnGUNSPiF/KYISkdoEfaZoCsmHyxb*)
(*QE98FfIjjdT8kNTU00ipTiZS+MJWM17x//E4FLTM4VF7HxPPUS+Mlg1+YldR*)
(*CUafft/P8zNmosWT7VLVv2sRXyr3cN9tR+T9QkTi3LUv6E8o22gbdwm6jvBx*)
(*8JeFE87S4DerK2cfgM/k3ZnxFnzDPg0VAfARmSmzduAf/Gi6a7nWBqD38y+l*)
(*HC1golXl0YFiAdXo3fnRf/B8SSnEZ4XQZkT3zLgA+kWuptMyd0DHFO0io0G/*)
(*7ie9gn/XiEymdnuCjpHP5O/kvuPNg4/m9v+x2U6wX16TsmPu3xsSHSS6SPSw*)
(*mOvdoblztBBfJ9iXewmlzf17BIKP8eJFC+CVjny6g2a+F7kELWgH/2Fxi7UG*)
(*/MiWEK+D4EOqnz2bOze8lLB4NewzHgaUHIf9Bfk9iUfikPHI+GRcEpeMQ+KT*)
(*uGQcEj9HeCXHGspP9CVePgX+4uIX9p3gK4iOE10nek50meg00Weis0R3id4S*)
(*3SQ6SvST7CfJ/pLsK+krnKWtf4+ikt7hl7SHkSiae6PgbuUG5HqER1dPionE*)
(*/GeD2dTC0IN5QW41i+rR0INfNKi/IlfhkSNUPebbNG+GOrTT4tim6cFEmZmF*)
(*207WB6EYZ9qpm6tq0fadGsfyE5jok/L5Wc2KJwjdUBJZrVKDXN8/eQN1Vlih*)
(*2sBJ1d2ZqXR9qDcV1RtLHlD9ePbmNRHozzyqmxfA+4rxDauV3d8GI0m94vtu*)
(*ekykfPP9unahOmTvGDFPabMj0hIMkftx4wuaSDt4c2FnMeILNTQAvU6L6hsE*)
(*/c6knbv9v/1Lv0Rh7jxwwWOnL39NbP27/kg9kjr8lRSgAPuBhW2sIrA/cL90*)
(*egL2BTP4daHamyx0oSI6WShtGMn3CR+C9yLSz94R+UDpzuGSfSGgQ+E7wj1A*)
(*f25Kadll6cWgzE+ayyaeU3qfy+YZ/rMRZWW8CgRda4yd+Qg6t8Yy2B/0LWCe*)
(*4Q04x+oQifKBcy39V2mf4TwrPvy7L5zPyUvumxqK6ECvNe7PvReB2EYrwHd9*)
(*K+OpB9+1/pTw3L+b8/aeiYf9jrX2Q1XY7yxJ4WiF/c53zZFVizL80ZVHrGVq*)
(*pUzEV+W57PTlapSVI2vY2l2ANxp31RhIDuJbpoyX8Hz7zY2Z/oTf+dgmdvIQ*)
(*jz4dH+fY3/V7Wy/qRGtOJgaV49OKHflf5/fhVfde+MPzbf63NtvanUuwi99q*)
(*/WSLfvzRdd/LNGqf3prf+mHeu2qsoRkmJvauG08xTErh+bZTct9fQbxVeH+G*)
(*iax6eQ92qhi3eEbxb9+lOP9oaB02PCXvO7KwC3cw4gzh+fb+g1q/m2Rrsc6t*)
(*LQmaDdT9uCJ/cws6agirNNvK1YizFzx5+ehUO74+mz/3fNtJ9+Hhys56PPB1*)
(*m/LSyA7M/5OddYTiLUps2Yi+WDN28To8LM7Tird+bZOC59sTcikmkoJNWN61*)
(*ys5BrA2H/+Ayc1g1jETGV9bELGrF7vuYh+wONOMZIc/F8HybySjzj9jcghPL*)
(*tI+1Utct5Sxz7zPEd7rzXUhvw9xtEp/nxTRis6m4Yni+HRewuqq+txXbaxdf*)
(*9DFrwvU/8hWr1gyjtSGFshm7O3DrpmQrOfkGfOvSnbnn22efi/VfuNuOs2/k*)
(*reViNOA41mHOmBk6Wm9VjC8/7sSX5Ob/4eesx+u5b8w939ZbJukrNtCBb8Z6*)
(*dh+JqscGcT+bZVroKPHYsi1XzbqwTEdko/NkLTb682ru+bZy+fwU//VdWM/a*)
(*enWZXR0ubxDY2JpMRzyTHuueTXXhmewaU9n5tTgIP9eF59u+6ecbF6d1YYcf*)
(*m7Y429RiDleFnE8OdLSEy2bkukM3vnCrM8pDuAZH3m8LgOfb7KVWcTpy3fi8*)
(*ku5uLr8avOKi3d3A43TE+yswOT/RFwsKGn+D9xa1X5dwQ18WjHaIif+dj1Yn*)
(*/bGn6g2xJpc8gXp79UipqM25BEmG1NpRdYX8k3T9oa4C69K2U/WDMqOXnqDq*)
(*B+2RFbwK9fPGx6KfqhO0xIaZStUJKgq47gt10m/ybC9VD2hT3aXjVD0g7W2y*)
(*c/XQXTCpT807Mvpl4UDNO3JQ7Jub93tjZ/2o+UX1C9LVqflFCffY5+b3bpNw*)
(*DTWPqGVnmxE1j2heg68SzGORMzedmi8UuS9xGTVfiMP/CRfM16qLQ8+oeUE3*)
(*sycbqXlB2zp15+blhcX+LIp/pCsmtYTiH+mM9PIA/wG91a0UzyhM/dZKimdk*)
(*PO0xx/PdoL6XFJ+I2+blFopPJFH10gr4JPoWyPaf9whKtlfTgyKF0f8DonTa*)
(*Iw==*)
(*"]], {}}, Arrow[{{1.2, 0, 0}, {1.2, 0, -0.5}}], Arrow[{{0.5, 1.1, -1.05}, {1, 1.1, -1.05}}], {{{}, {}, Annotation[{GrayLevel[0], AbsoluteThickness[2], Line[CompressedData["*)
(*1:eJxTTMoPSmViYGAwAWJmBhh4YO81Q1nA2PjyfgYU8MA+aKmo2xvDSxjiUZvY*)
(*a5YaXMQQv1e6f+d81nMY4gZnZ5Q8/nwSQ9zr062Kad+OYojnfWFJ37noIIZ4*)
(*aeWGOdMMd2OIKx1Rs59VsAlD/GDI3Rc/NizGEP9ybuKBk861GOLbbxot6i2Z*)
(*bY8u/u3X/K9eX9diiq9w/OXxfhuGeOysx0t5Ju7HEN9VP1O/8vxhDHHr0Eil*)
(*PzonMMS/xGw4zV92BkPcif+97SyrCxjirYxCC0tSL2GIbwlY0B6efQVDPG6j*)
(*VWXTnGsY4iqrFY6VHr6BIX6NsWha4dFbGOLMWecLt366gyEuoz/jAuPvexji*)
(*K9zCXLtrHmCI19c9W2458SGG+NkUHZ+cyY8wxG8G//jqtPoxhngRf9bZv3uf*)
(*YIg3VE58ZrPvKYa4zxs7VoUrzzDE+3gXpbZff44Zbr9Xfb509QWG+OuPlu2H*)
(*Xr7EEH8/rS7G7PUrDPGNLp7mfkxvMMRfLjgZ/IrtLYb4upPv52axvcMQN/g9*)
(*+22f9HsM8Slv6/ZL83/AdM/DT1xOszHFJ+6xzL2l8hFDPC8v+oPJUkzxlSoO*)
(*ZYkGnzDE5Tf9lwnYhCl+R3XSrQ2GnzHEf8x9Puvxbkxx/7fiNTdsvmCGW6bA*)
(*gkstmOLCzziOnDmDEAcAqCMf5Q==*)
(*"]]}, "Charting`Private`Tag$49415#1"]}, {}}}, Boxed -> False, DisplayFunction -> Identity, FaceGridsStyle -> Automatic, ImagePadding -> Automatic, ImageSize -> {232.67578125, 234.}, Method -> {"ShrinkWrap" -> True}, PlotRange -> {{-0.39999987142857146`, 1.3999998714285713`}, {-0.39999987142857146`, 1.3999998714285713`}, {-1., 1.}}, PlotRangePadding -> {{Scaled[0.05], Scaled[0.05]}, {Scaled[0.05], Scaled[0.05]}, {Scaled[0.05], Scaled[0.05]}}, SphericalRegion -> True, Ticks -> {Automatic, Automatic, Automatic}, ViewAngle -> 0.46953170640027486`, ViewPoint -> {0.8230373707288073, 3.1484189954813186`, -0.9273981428039483}, ViewVertical -> {0.06215739180348958, 0.8255734020351233, 0.5608609600394204}],Placed[\!\(TraditionalForm\`*)
(*TagBox[GridBox[{*)
(*{*)
(*FormBox[*)
(*TemplateBox[{RowBox[{"\"\\!\\(\\*SubscriptBox[\\(x\\), \\(12\\)]\\)\"", "<=", "0"}]},*)
(*"SwatchLegend",*)
(*DisplayFunction->(StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[InsetBox[Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], AbsoluteThickness[1.6], Lighting -> Automatic, RGBColor[0, 0, 1], Opacity[0.3]]}, Lighting -> Automatic, ImageSize -> {12, 12}, BoxStyle -> Directive[Opacity[0.3], GrayLevel[0]]}], Center, Center, ImageScaled[{1, 1}]], AspectRatio -> Full, ImageSize -> {12, 12}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.16666666666666669`] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"SwatchLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Lighting", "->", "Automatic"}], ",", TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0]}], ",", RowBox[{"LabelStyle", "->", RowBox[{"{", "}"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}], ",", RowBox[{"LegendMarkerSize", "->", "12"}]}], "]"}]& )],*)
(*TraditionalForm]},*)
(*{*)
(*FormBox[*)
(*TemplateBox[{RowBox[{"\"\\!\\(\\*SubscriptBox[\\(X\\), \\(11\\)]\\)\"", ">=", "1"}]},*)
(*"SwatchLegend",*)
(*DisplayFunction->(StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[InsetBox[Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], AbsoluteThickness[1.6], Lighting -> Automatic, RGBColor[0, 1, 0], Opacity[0.3]]}, Lighting -> Automatic, ImageSize -> {12, 12}, BoxStyle -> Directive[Opacity[0.3], GrayLevel[0]]}], Center, Center, ImageScaled[{1, 1}]], AspectRatio -> Full, ImageSize -> {12, 12}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.16666666666666669`] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"SwatchLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Lighting", "->", "Automatic"}], ",", TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", Graphics3DBox[SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, DirectedInfinity[1]}, PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 0]}], ",", RowBox[{"LabelStyle", "->", RowBox[{"{", "}"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}], ",", RowBox[{"LegendMarkerSize", "->", "12"}]}], "]"}]& )],*)
(*TraditionalForm]}*)
(*},*)
(*AutoDelete->False,*)
(*GridBoxAlignment->{"Columns" -> {{Left}}},*)
(*GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},*)
(*GridBoxSpacings->{"Columns" -> {{0}}}],*)
(*"Grid"]\),After]]*)


a1 = Plot3D[{Sqrt[x y],-Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, ColorFunction->"RustTones", Filling->{1->{0,Orange}, 2->{0,Orange}},
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]



a11 = Plot3D[{Sqrt[x y],-Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{{"RustTones"}, {Red}}, 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


c1 = Plot3D[-Sqrt[x y], {x, 0, 1}, {y, 0, 1}, PlotStyle->{{Red}}, 
BoundaryStyle->None, Mesh-> None, Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


p1 = Plot3D[{Sqrt[x y]}, {x, 0, 1}, {y, 0, 1},
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False,ColorFunction->"RustTones"]
pp1 = Plot3D[{-Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, RegionFunction->Function[{x,y,z}, -Sqrt[x y]>=Min[-1/4x+1/2y, 1/2x-1/4y]],
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False,ColorFunction->"RustTones"]


(* ::InheritFromParent:: *)
(**)


p2 = Plot3D[{ 1/2x-1/4y}, {x, -0.2, 1.2}, {y, -0.2, 1.2}, PlotStyle->{Pink,Opacity[0.8]}, 
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


p3 = Plot3D[{-1/4x+1/2y}, {x, -0.2, 1.2}, {y, -0.2, 1.2}, PlotStyle->{Green,Opacity[0.3]}, 
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False]
p4 = Plot3D[{ -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{Red}, RegionFunction->Function[{x,y,z}, -1/4x+1/2y>=1/2x-1/4y >= -Sqrt[x y]],
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False]



p6 = Plot3D[{ -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{Red}, RegionFunction->Function[{x,y,z}, 1/2x-1/4y >= -1/4x+1/2y >= -Sqrt[x y]],
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False]
p7 = Plot3D[{ -Sqrt[x y]}, {x, 0, 1}, {y, 0, 1},  RegionFunction->Function[{x,y,z}, -1/4x+1/2y <= -Sqrt[x y] <=1/2x-1/4y], 
BoundaryStyle->None, Mesh-> None,Boxed->False, Axes->False,ColorFunction->"RustTones"]


(* ::InheritFromParent:: *)
(**)


f[x_,y_]=-Sqrt[x y];
g[x_,y_]=-1/4x+1/2y;
p5 = Plot3D[{f[x,y],g[x,y]}, {x, 0, 1}, {y, 0, 1}, PlotStyle->{Red, Red},
 Filling->{1->{{2},{Red}}}]


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


==> sdqcqp_plots.wl <==
(* ::Package:: *)

a=Plot[{x^2}, {x, -2, 2}, AspectRatio -> 1, Axes->False]



Plot[{x^2}, {x, -2, 2}, AspectRatio -> 1, Axes->False, Filling->4]


b=Plot[{2-x}, {x, 0, 2}]


c=Plot[{2+x}, {x, -2, 0}]


d=Plot[{x^2, 2+x}, {x, -1, 1},  PlotStyle->{ColorData[97][1], {ColorData[97][2], Dashed}}]


e=Plot[{x^2, 2-x}, {x, 0, 1},  PlotStyle->{Line, {Dotted, ColorData[97][3]}}, PlotLegends->LineLegend[{{Dashed, ColorData[97][2]}, Directive[{Dotted, ColorData[97][3]}]}, {y<= 2+x,  y<=2-x}], LabelStyle -> Directive[FontSize -> 20], Filling->{1->{2}}]


d1=Plot[{x^2, 0.5-0.5x}, {x, -1, 1},  PlotStyle->{ColorData[97][1],{Dotted, ColorData[97][3]}},  PlotLegends->LineLegend[{{Dashed, ColorData[97][2]},  Directive[{Dotted, ColorData[97][3]}]}, {y<= 2+x, y<="0.5"-"0.5"x}], LabelStyle -> Directive[FontSize -> 20]]



d2=Plot[{x^2, 0.5-0.5x}, {x, -1, 0.5},  PlotStyle->{ColorData[97][1],{Dotted, ColorData[97][3]}},   LabelStyle -> Directive[FontSize -> 20], Filling->{1->{2}}]


Show[a, d, d1]


pol = Graphics[{Red, HatchFilling[], Polygon[{{0, 2}, {1, 3}, {-1, 3}}]}]
a1l = Graphics[{Red, Arrow[{{0,2},{1,3}}]}]
a1r = Graphics[{Red, Arrow[{{0,2},{-1,3}}]}]


pol1 = Graphics[{Red, HatchFilling[], Polygon[{{1, 1}, {2, 0.5}, {2, 2}}]}]
a2l = Graphics[{Red, Arrow[{{1,1},{2,2}}]}]
a2r = Graphics[{Red, Arrow[{{1,1},{2,0.5}}]}]


pol2 = Graphics[{Red, HatchFilling[], Polygon[{{-1, 1}, {-2, 0.5}, {-2, 2}}]}]
a3l = Graphics[{Red, Arrow[{{-1,1},{-2,2}}]}]
a3r = Graphics[{Red, Arrow[{{-1,1},{-2,0.5}}]}]


a1 = Graphics[{Red, Arrow[{{0.5,1.5},{1.5,2.5}}]}]
a2 = Graphics[{Red, Arrow[{{-0.5,1.5},{-1.5,2.5}}]}]






p= ListPlot[ 
 {Labeled[{0, 2}, Text[Style["\!\(\*SubscriptBox[\(a\), \(1\)]\) (0, 2)", FontSize->20]], {Top}, Background->None], Labeled[{1, 1}, Text[Style["\!\(\*SubscriptBox[\(a\), \(3\)]\) (1, 1)", FontSize->20]],  {Right}, Background->None], Labeled[{-1, 1}, Text[Style["\!\(\*SubscriptBox[\(a\), \(\(2\)\(\\\ \)\)]\)(-1, 1)", FontSize->20]], {Left}, Background->None]},
 Axes -> False, LabelStyle -> Directive[FontSize -> 20]
]



Show[a, d,e, pol, pol1,pol2, a1l, a1r, a2l, a2r, a3l, a3r,p]






c1 = Graphics[{ColorData[97][2], Arrow[{{-0.5,1.5},{-0.1,1.1}}]}]
c2 = Graphics[{ColorData[97][3], Arrow[{{0.6, 0.2},{0.4,-0.2}}]}]
c3 = Graphics[{ColorData[97][3], Arrow[{{0.5, 1.5},{0.1,1.1}}]}]


Show[a, d,e, p, c1, c3]


p1= ListPlot[ 
 Labeled[{-1, 1}, Text[Style["\!\(\*SubscriptBox[\(a\), \(2\)]\) (-1, 1)", FontSize->15]],  {Left}, Background->None],  
 Axes -> False
]




p3= ListPlot[ 
 {Labeled[{-1, 1}, Text[Style["\!\(\*SubscriptBox[\(a\), \(\(2\)\(\\\ \)\)]\)(-1, 1)", FontSize->20]], {Left}, Background->None]},
 Axes -> False
]



Show[a, d, d1, d2, p3, c1, c2]


(* ::InheritFromParent:: *)
(**)


l1 = Graphics[{Thick,Line[{{0,0},{0,1}}]}]
c = Graphics[{Red, Thick,Line[{{0,0},{0,1}}]}]
l2 = Graphics[{Thick, Line[{{0,0},{1,0}}]}]
m = Plot[{x}, {x, 0, 1}, PlotStyle->{Dashed, Thickness[0.01]}, PlotLegends->{Subscript[X, 11] <= Subscript[X, 22]},LabelStyle -> Directive[FontSize -> 30]]
am = Graphics[{ColorData[97][1], Thick, Arrow[{{0.5,0.5},{0.3,0.7}}]}]



Show[l1, l2, c, m, am]


(* ::InheritFromParent:: *)
(*Legended[Graphics[{{Thickness[Large], Line[{{0, 0}, {0, 1}}]}, {Thickness[Large], Line[{{0, 0}, {1, 0}}]}, {RGBColor[1, 0, 0], Thickness[Large], Line[{{0, 0}, {0, 1}}]}, {{{}, {}, Annotation[{RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.01], Opacity[1.], Dashing[{Small, Small}], Line[CompressedData["*)
(*1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ*)
(*nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H*)
(*C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4*)
(*yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB*)
(*GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36*)
(*YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG*)
(*4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU*)
(*LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M*)
(*lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5*)
(*OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0*)
(*V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN*)
(*l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M*)
(*tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2*)
(*mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0*)
(*AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=*)
(*"]]}, "Charting`Private`Tag$51747#1"]}, {}}, {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Arrow[{{0.5, 0.5}, {0.3, 0.7}}]}}],Placed[\!\(TraditionalForm\`*)
(*FormBox[*)
(*TemplateBox[{RowBox[{SubscriptBox["X", "11"], "<=", SubscriptBox["X", "22"]}]},*)
(*"LineLegend",*)
(*DisplayFunction->(FormBox[StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[{{Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {LineBox[{{0, 10}, {40, 10}}]}}, {Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {}}}, AspectRatio -> Full, ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {Directive[FontSize -> 30], FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"LineLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Opacity", "[", "1.`", "]"}], ",", TemplateBox[<|"color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", RowBox[{"Dashing", "[", RowBox[{"{", RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", "None"}], ",", RowBox[{"LabelStyle", "->", RowBox[{"Directive", "[", RowBox[{"FontSize", "->", "30"}], "]"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}]}], "]"}]& )],*)
(*TraditionalForm]\),After]]*)


(* ::InheritFromParent:: *)
(*Legended[Graphics[{{Thickness[Large], Line[{{0, 0}, {0, 1}}]}, {Thickness[Large], Line[{{0, 0}, {1, 0}}]}, {{{}, {}, Annotation[{RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.01], Opacity[1.], Dashing[{Small, Small}], Line[CompressedData["*)
(*1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ*)
(*nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H*)
(*C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4*)
(*yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB*)
(*GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36*)
(*YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG*)
(*4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU*)
(*LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M*)
(*lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5*)
(*OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0*)
(*V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN*)
(*l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M*)
(*tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2*)
(*mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0*)
(*AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=*)
(*"]]}, "Charting`Private`Tag$50709#1"]}, {}}, {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Arrow[{{0.5, 0.5}, {0.3, 0.7}}]}}],Placed[\!\(TraditionalForm\`*)
(*FormBox[*)
(*TemplateBox[{RowBox[{SubscriptBox["X", "11"], "<=", SubscriptBox["X", "22"]}]},*)
(*"LineLegend",*)
(*DisplayFunction->(FormBox[StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[{{Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {LineBox[{{0, 10}, {40, 10}}]}}, {Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {}}}, AspectRatio -> Full, ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {Directive[FontSize -> 30], FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"LineLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Opacity", "[", "1.`", "]"}], ",", TemplateBox[<|"color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", RowBox[{"Dashing", "[", RowBox[{"{", RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", "None"}], ",", RowBox[{"LabelStyle", "->", RowBox[{"Directive", "[", RowBox[{"FontSize", "->", "30"}], "]"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}]}], "]"}]& )],*)
(*TraditionalForm]\),After]]*)


(* ::InheritFromParent:: *)
(*Legended[Graphics[{{Thickness[Large], Line[{{0, 0}, {0, 1}}]}, {Thickness[Large], Line[{{0, 0}, {1, 0}}]}, {{{}, {}, Annotation[{RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.01], Opacity[1.], Dashing[{Small, Small}], Line[CompressedData["*)
(*1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ*)
(*nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H*)
(*C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4*)
(*yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB*)
(*GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36*)
(*YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG*)
(*4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU*)
(*LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M*)
(*lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5*)
(*OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0*)
(*V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN*)
(*l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M*)
(*tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2*)
(*mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0*)
(*AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=*)
(*"]]}, "Charting`Private`Tag$48630#1"]}, {}}, {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Arrow[{{0.5, 0.5}, {0.3, 0.7}}]}}],Placed[\!\(TraditionalForm\`*)
(*FormBox[*)
(*TemplateBox[{RowBox[{SubscriptBox[TagBox["x", HoldForm], "1"], "<=", SubscriptBox[TagBox["x", HoldForm], "2"]}]},*)
(*"LineLegend",*)
(*DisplayFunction->(FormBox[StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[{{Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {LineBox[{{0, 10}, {40, 10}}]}}, {Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {}}}, AspectRatio -> Full, ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {Directive[FontSize -> 25], FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"LineLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Opacity", "[", "1.`", "]"}], ",", TemplateBox[<|"color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", RowBox[{"Dashing", "[", RowBox[{"{", RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", "None"}], ",", RowBox[{"LabelStyle", "->", RowBox[{"Directive", "[", RowBox[{"FontSize", "->", "25"}], "]"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}]}], "]"}]& )],*)
(*TraditionalForm]\),After]]*)


Show[l1, l2]
conv = Graphics[{GrayLevel[0.77], Rectangle[{0,0},{1,1}]}]
hconv = Graphics[{GrayLevel[0.77], Triangle[{{0,0},{1,1},{1,0}}]}]
crel = Graphics[{Red, HatchFilling[Pi/4, 0.3, 8], Triangle[{{0,0},{1,1},{0,1}}]}]
Show[ hconv,l1, l2, crel, m, am]


(* ::InheritFromParent:: *)
(*Legended[Graphics[{{GrayLevel[0.77], Triangle[{{0, 0}, {1, 1}, {1, 0}}]}, {Thickness[Large], Line[{{0, 0}, {0, 1}}]}, {Thickness[Large], Line[{{0, 0}, {1, 0}}]}, {RGBColor[1, 0, 0], HatchFilling[Rational[1, 4] Pi, 0.06 5, 32/4], Triangle[{{0, 0}, {1, 1}, {0, 1}}]}, {{{}, {}, Annotation[{RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.01], Opacity[1.], Dashing[{Small, Small}], Line[CompressedData["*)
(*1:eJxFxW0w03EcAPCNdZRrjMr9adxE5SlOUlKpuMhDneHk8nRCWk/InXR1WrdJ*)
(*nua6nZTnh5R2jGyuMnHsdDnPo1GzMUtj83RndnRZ9cL39+JzH0r8XWqiHg6H*)
(*C/7n/wGJypGu+fAz2xN8LFJkmLv39kcrS8paMV84cED8vhwLgyMStB3PsQR4*)
(*yuWpTwGWDlftvZydizFgumHroWcYG74SWc1dWa2DjXT0KD8rLmwXsqTsyePB*)
(*GYOe3iVrH2FzHkmKx3fCbXKf/qFT3XA3rdwyUi2ENQdPGzfe/gLrbXBMLO36*)
(*YA9dXFtoUz/cz3Af7HUYgq2LVBsNS8OwSiuTjruOwnUL7X3EQhFMJL9ZVijG*)
(*4Pwb/KQq22/w+lmOIjlLDKe7CXn7eiZgWZMwb4TyHf5NGyu1f/ADdjxnsJXU*)
(*LoH9aijXW8ylcAY51mYmSgY7qcONxMHTsJnxiqFwE03oLOUeKJuBb7q3T+4M*)
(*lMOci/FVn9fRGpWFyVzxLMwP9dNn+yrgLH9mJW8OTZkKmKhl/oRPHmewMbc5*)
(*OMpqaAMvQmv6CuQp9F9wCSEmnWqrhM2k/Bo9IXrHI3qYZ+o8jGuI4cpNF+C0*)
(*V9wC0250h2OOIemOCiYFpDk9IaphifOwKFOAbq7wtlXELMLRXA8SeQv9mFlN*)
(*l7xbghuV5FJi0DKcU86Mk15CJ1AX7ZpC0PsFgubgCHQu62pvfjw62ePl6q5M*)
(*tA1jj79BPXrrxMPd4rfoycXZ0XoOuiiiNfpCC1rnQL3HFKAlI6wKfRH6Q7b2*)
(*mmgczfaKta+dQAe+PsI7L0V/uj/wlT6PLnY+xgpRo1PlZWGUZfThoFuyrjU0*)
(*AT9WV6RFT/O9aHGbaAGt1sX1D/qFtZFGp0P/BaO4ekM=*)
(*"]]}, "Charting`Private`Tag$63304#1"]}, {}}, {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Arrow[{{0.5, 0.5}, {0.3, 0.7}}]}}],Placed[\!\(TraditionalForm\`*)
(*FormBox[*)
(*TemplateBox[{RowBox[{SubscriptBox["X", "11"], "<=", SubscriptBox["X", "22"]}]},*)
(*"LineLegend",*)
(*DisplayFunction->(FormBox[StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[{{Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {LineBox[{{0, 10}, {40, 10}}]}}, {Directive[EdgeForm[Directive[Opacity[0.3], GrayLevel[0]]], PointSize[0.5], Opacity[1.], RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Dashing[{Small, Small}], Thickness[0.09]], {}}}, AspectRatio -> Full, ImageSize -> {40, 10}, PlotRangePadding -> None, ImagePadding -> Automatic, BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, GridBoxAlignment -> {"Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, AutoDelete -> False, GridBoxDividers -> {"Columns" -> {{False}}, "Rows" -> {{False}}}, GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> False, GridBoxItemSize -> {"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], "Grid"], Alignment -> Left, AppearanceElements -> None, ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {Directive[FontSize -> 30], FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),*)
(*Editable->True,*)
(*InterpretationFunction:>(RowBox[{"LineLegend", "[", RowBox[{RowBox[{"{", RowBox[{"Directive", "[", RowBox[{RowBox[{"Opacity", "[", "1.`", "]"}], ",", TemplateBox[<|"color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, "RGBColorSwatchTemplate"], ",", RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", RowBox[{"Dashing", "[", RowBox[{"{", RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", RowBox[{"Thickness", "[", "0.01`", "]"}]}], "]"}], "}"}], ",", RowBox[{"{", #, "}"}], ",", RowBox[{"LegendMarkers", "->", "None"}], ",", RowBox[{"LabelStyle", "->", RowBox[{"Directive", "[", RowBox[{"FontSize", "->", "30"}], "]"}]}], ",", RowBox[{"LegendLayout", "->", "\"Column\""}]}], "]"}]& )],*)
(*TraditionalForm]\),After]]*)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)


(* ::InheritFromParent:: *)
(**)

